Floor, Ceiling, and the Fusion Gap: How Much of Crowd Reading Attention Can Machines Predict?

A benchmark score means nothing without knowing what a trivial method achieves and what the best possible method could achieve. We construct both bounds for a task with a rare kind of ground truth: predicting which sentences a crowd of readers -- highlighting for their own purposes, unpaid, uninstructed, and blind to each other -- marked in 120 web documents. The floor is naive truncation (lead); the ceiling is a split-half oracle: half the crowd predicting the other half. The gap between them is +0.2028 AP [+0.1698, +0.2342, domain-clustered], and three findings structure it. First, the gap is semantic: position and length features recover 5% of it. Second, frontier language models reach 35-53% of it zero-shot -- far above classical baselines, far below the crowd; a state-of-the-art prompt compressor (LLMLingua-2) lands below the floor, indistinguishable from random selection. Third, an unweighted cross-vendor fusion of five frontier rankings plus a position prior reaches 60%, beating the best single model by +0.0159 [+0.0044, +0.0269; Holm p=0.019] -- a gain that survives ablation of its best member, split-half arm selection, prompt paraphrase, and label, gate, and seed perturbations, and was CONFIRMED by a pre-registered replication on 217 independent documents (+0.0179, Holm p=0.042). Finally, the bracket compresses: distilling the fusion into one open-weight 8B student that reads the whole document retains 90% of the fusion's edge and reaches statistical parity with the strongest single frontier model (+0.0070 [-0.0068, +0.0200]), where a local-context student retains only 63% -- the crowd's signal lives in document-level structure, and the cheapest known improvement is to ask several different models and average.

==> anc/AUDIT.md <==
# Hostile audit record — the fusion-gap paper (research/fusion-gap/)

Convention inherited from this programme: audits run until a round finds nothing, each round re-attacks from
zero, and every defect is recorded with its fix — including the ones that would have been embarrassing.

## Pre-writing attacks (run before the draft existed)

| attack | result |
| --- | --- |
| Post-hoc arm selection — select winner on fold A, evaluate on fold B, 50 reshuffles | fusion selected in 98% of folds; out-of-sample advantage +0.0167. **SURVIVES** |
| Ablation — remove the best model from the fusion | fuse4(no Gemini)+lead still beats Gemini+lead by +0.0210 [+0.0086, +0.0334]. **SURVIVES** |
| Sensitivity — top_q 0.10/0.20, reader gate 12, different seed | +0.0207 to +0.0303, all intervals exclude zero. **SURVIVES** |
| Prompt paraphrase — swap GPT-5.4's ranking for its paraphrased-prompt run | fusion moves −0.0017 [−0.0050, +0.0015]; advantage stays +0.0236. **SURVIVES** |
| Gradedness fairness (the 16- retraction's rule) | all main-table arms graded; the one binary result is labelled and all-binary. **BY CONSTRUCTION** |

Context that motivated the last row: the first fusion-adjacent result this programme produced (a learned combiner
over binary keep sets) was **retracted the same day** when binarising it to the compared arms' budget erased the
entire +0.037 "win". That retraction is recorded in `../16-learned-combiner/README.md` and is why the granularity
rule is stated in the paper's Method section.

## Round 1 (draft v1) — 7 defects found, all fixed

| # | defect | severity | fix |
| --- | --- | --- | --- |
| D1 | Mark depth quoted as **0.366** — sourced from a **retracted** results file; the live artifact (`posMeanCrowd`) says **0.4135** | High — a number from a retracted file in §1 | Corrected to 0.413, artifact named inline |
| D2 | §4.4 cited `03-`'s raw figures ("+0.6% vs +93%"); the +93% rests on `humanHalf` 0.475, which that experiment's own round-2 audit reduced to ~0.42 (KB<2 censoring) and bounded as "a statement about short documents" | High — quoting numbers their own audit superseded | Replaced with the one figure that survived `03-`'s audit: crowd-half beats a same-size 25-call same-model ensemble by +0.167 [0.077, 0.257], with the supersession stated |
| D3 | Fusion novelty unqualified. Prior art this programme's own novelty audit catalogued says heterogeneous-family ensembling is known (Lu et al. 2512.23340; Denisov-Blanch 2603.06612; Abels & Lenaerts 2505.12349) | High — the exact failure `AUDIT-NOVELTY` exists to prevent | §4.4 now cites all three and narrows the contribution to the *magnitude against a naturalistic human-attention ceiling* |
| D4 | "LLMLingua-2 sits at the floor" — it is significantly **below** the floor | Medium — understated own result, but imprecise | Reworded in abstract and §4.5 |
| D5 | Prompt dependence of the fusion unmeasured | Medium | Measured (paraphrase swap, above); added as attack #4 |
| D6 | Attack harness uses 40 splits/doc vs the main table's 60, unstated | Low | Stated in §4.3 |
| D7 | Ceiling arm is coarser (counts, ~10 levels) than Borda arms (~100 levels) — a granularity asymmetry in the paper that legislates granularity matching | Medium — internal inconsistency | New §5.5: the direction is conservative for the headline (ceiling understated) and anti-conservative for "% of headroom"; both stated |

## Round 2 (fixed draft, from zero) — 2 defects found, both fixed

Machine verification first: **15 of 15 numeric claims in the fixed draft re-derived from
`results.json`/`paper-numbers.json`/`fidelity-results-public.json`, zero failures** (corpus size, medians, every
AP, every interval, every % of headroom, the 0.413, the 5%).

| # | defect | fix |
| --- | --- | --- |
| R2-1 | Abstract asserted "models from different vendors are wrong about different sentences" — an inference from fusion working, not a shown result; and "buy almost nothing" echoed the superseded `03-` figure | Softened to "consistent with…"; ensembling claim aligned with the audited statement |
| R2-2 | §5.3 did not address whether the mapping recovery could bias model scores upward (the matching criterion uses model keep sets) | Added: the criterion is independent of the outcome variable (crowd label), so selection cannot inflate crowd agreement |

## Round 3 (from zero) — clean at the time; superseded by round 4

Round 3's sweep found nothing — and round 4 then found three real defects, which is the argument for continuing
past the first clean round.

## Round 4 (from zero, after the user demanded continuation) — 3 defects found, all fixed

| # | defect | severity | fix |
| --- | --- | --- | --- |
| R4-1 | Status line claimed "every artifact regenerates from scripts in this repository" — false for outsiders: the per-reader mark file (`augment.json`) and one AP table are gitignored, and experiments 14/16/18 cannot run without the former | High — a reproducibility overclaim in line 3 of the paper | Status line rewritten; §6 now lists the exact tracked/withheld split (two withheld inputs, everything else committed) |
| R4-2 | All intervals were document-level ±1.96·SE. **The programme's convention (Papers IV/VI/VII) is domain-clustered inference**, and this corpus concentrates 112 documents in 74 domains | High — wrong inference convention for this substrate | `cluster_and_holm.py`: 4,000-resample domain-clustered bootstrap + 10k domain sign-flip permutation p. Every headline contrast survives (fusion vs best single [+0.0049, +0.0278]); intervals in the paper replaced |
| R4-3 | Four headline contrasts, zero multiplicity control — the exact defect `03-`'s audit recorded as N7 | Medium | Holm over the family. Three contrasts survive (p = 0.008–0.019). **The position-prior increment (+0.0077) does not (Holm p = 0.087)** — the paper's "real but minor" claim is withdrawn and stated as not significant |
| — | Robustness descriptors added while at it | — | win-rate 65%, 10%-trimmed mean +0.0171, mapping-certain 10-doc subset +0.0153 (direction holds) |

One claim died in this round: the position prior's increment over the bare fusion. The fusion headline does not
depend on it and all three fusion contrasts survive Holm.

## Round 5 (from zero) — machine verification introduced

`verify_numbers.py` created: every numeric claim in the draft re-derived from committed artifacts, plus a
stale-value sweep and a full end-to-end re-run of all scripts. Clean at the time; the verifier is re-run and
re-synced at the end of every subsequent round, which is how rounds 7–8's stale values were caught.

## Round 6 (from zero, at the owner's request for one final round) — 2 defects found, both fixed

| # | defect | fix |
| --- | --- | --- |
| R6-1 | §4.3's "does not come from containing the best model" was tested only by removing Gemini 3.1 Pro while keeping Gemini 3.6 Flash — a skeptic notes the ablated fusion still contains a Gemini. The harder ablation (no Gemini at all: GPT-5.4 + Claude + GPT-5.5 + position) **ties** the best single + position (+0.0106 [−0.0015, +0.0230], domain-clustered) instead of beating it | §4.3 rewritten: fusion's advantage does not *require* its best member, but beating the best model does require the strongest family to be represented. Vendor quality is not erased by fusion; the claim is narrower and now matches all three ablations |
| R6-2 | Headroom appears as +0.1983 in §4.1 and +0.2022 in §4.2 with no explanation (different split count/seed between `18-` and `14-`) | One clause added in §4.2; the two agree within intervals |

Also verified this round: the `03-` citation "+0.167 [0.077, 0.257]" matches `AUDIT-ROUND2.md` verbatim;
AUDIT round-5 text corrected from "eight scripts" to nine.

## Round 7 (from zero, at the owner's insistence that convergence was doubtful) — 2 defects found, both fixed

| # | defect | fix |
| --- | --- | --- |
| R7-1 | The R6 no-Gemini figure (+0.0106) was quoted in the paper but regenerated from **no committed script or artifact** — an inline run only. The exact provenance failure this repo's conventions exist to prevent | `fuse3_noGeminiAtAll+lead` added to `fusion.py` and `cluster_and_holm.py`; artifacts regenerated; verifier extended. The committed 60-split run reads **+0.0129 [+0.0009, +0.0254]** — at the edge of resolvability (below zero in a 40-split variant). The paper now reports it as *"at least parity, possibly a small win"* instead of R6's "tie", with the fragility stated |
| R7-2 | **Partial rankings undisclosed**: GPT-5.4 stops early on 16/120 documents, Gemini 3.6 Flash 12, Claude 8, Gemini 3.1 Pro 7 (no duplicates, no out-of-range). Unranked sentences score zero | Disclosed in §3 Model arms; direction is conservative for every model and fusion arm alike |

Adding the fuse3 arm perturbs the shared RNG stream, moving every Monte-Carlo figure at the third decimal
(ceiling 0.4401→0.4437, fusion-vs-best +0.0165→+0.0159, win-rate 65→66%). All conclusions unchanged; every
number in the paper and the verifier re-synced to the regenerated artifacts.

## Final state (after round 8)

Round 8 (from zero) found two residual defects — the abstract and §5.1 still said "61%" against the resynced
table's 60%, and this file's own section ordering had round 5 trailing round 7 — both fixed. Final checks:
`verify_numbers.py` 0 failures; all scripts reproduce end-to-end; prettier clean; stale sweep clean.

**Open items that are scope, not defects:**

1. The ceiling is an oracle bound (stated, §5.1) — a text-only ceiling is not identifiable from this data.
2. Exploratory status (stated, §5.4): the pre-registered replication would be the confirmatory follow-up, ideally
   on Paper IV's 284-document corpus, which is a Firestore read away.
3. Single ratio (r = 0.2) for the binary-scale §4.5; the non-public artifact would allow the sweep.
## Round 9 (v4, pre-submission) — 1 defect found by an independent session, fixed; 1 section added

| # | defect | fix |
| --- | --- | --- |
| R9-1 | `publish/paper.tex` contained three `\cite` keys and **no bibliography of any kind** — no `\bibitem`, no `thebibliography`; the committed PDF rendered `[?]` in §1 and §4.6, and `ARXIV_SUBMISSION.md` recorded a `\bibitem{companion}` line that never existed. **All five packaging gates passed over it** — none inspected the compiled output | Full 11-item bibliography written (the companion's identifier is now assigned: arXiv:2607.29274); prior-art references in §4.4/§4.5 converted from inline arXiv IDs to citations; a **compile gate** added to `make-arxiv.sh`: the staged source must build with zero undefined citations/references or packaging aborts |

v4 also adds §4.7 — the distillation result (two pre-registered rounds, `../../coldstart-salience/14-fuse-distil/`): the fusion distils into a single whole-document 8B student at 90% retention and statistical parity with the best single frontier model; the 63%→90% local-vs-whole-document ablation localises the crowd signal in document-level structure. Numbers flow through `make-numbers.py` from committed aggregates (`eval-results.json`, `eval-results-r2.json`, `selection-r2.json`); no hand-typed values.

### Round 9, second sweep (operator-requested hostile pass on v4)

| # | finding | fix |
| --- | --- | --- |
| R9-2 | `serveable` misspelling in §4.7 | `servable` |
| R9-3 | The TeX abstract omitted the replication confirmation while `arxiv-abstract.txt` included it — the PDF abstract and the arXiv-page abstract would have diverged | Replication clause added to the TeX abstract; both now state CONFIRMED with the H1 figure |
| R9-4 | §4.7 contained three hand-typed measured values (`63%`, `+0.004`, `~0.013`) — the exact literal-transcription defect the make-numbers convention exists to prevent | All three now generated: `\DistRetOne`, `\DistFrozenDelta` (from the round-1 selection artifact, newly shipped in `anc/`), `\DistParHalf` |
| R9-5 | The model-convergence trend in §4.4 leaned on the companion citation only | Primary source added: Goel et al., arXiv:2502.04313 (`\cite{goel}`), bibliography now 12 items |

**Citation verification, all 12 bibliography items:** every title/author list was fetched from its
arXiv abstract page and matched against the bibitem (2607.29274, 2606.09024, 2606.11654,
2512.23340, 2603.06612, 2505.12349, 2502.04313, 2403.12968, 1503.02531, 2305.14314, 2505.09388,
2412.13663). Claim-to-citation mapping in §1 checked against the cited abstracts: the clause "no
language model agrees with an individual reader more than a second reader does" is stated verbatim
in the companion's abstract ("No model agrees with readers detectably more than a reader does"),
and the salience citation carries the individual-regime context — mapping is sound. Doubled-word
scan and misspelling scan: clean after R9-2.

## Round 10 (from zero, operator-requested before submission) — 4 defects found, all fixed

Triggered by the operator reading the built PDF and asking two questions the gates could not answer:
"why does it say v4 when this is a new submission?" and "is that table about to overflow?" Both were
real. The PDF was then re-read page by page and the tarball was unpacked and attacked outside the repo.

| # | defect | severity | fix |
| --- | --- | --- | --- |
| R10-1 | `\date{}` carried the in-repo draft number ("v4: distillation added…"). arXiv assigns v1 at announcement; a first submission announcing itself as v4 misrepresents its own history | High — the paper lying about its provenance in the title block | Date reduced to `August 2, 2026`; a **version gate** added to `make-arxiv.sh` (packaging aborts on `v[0-9]`/`draft` inside `\date{}`) |
| R10-2 | Author block malformed: `\and` builds a two-column tabular, so "Glasp Inc." and the contact address sat under the **second author only**, visibly off-centre | Medium — first thing a reader sees | Single centred block (`\qquad` between names, affiliation on its own lines) |
| R10-3 | **Three overfull boxes shipped in the PDF**: the main table by 42.5pt, the replication table by 64.8pt, and §4.6's paragraph by 72.9pt (`CONFIRMED/PARTIAL/FAILED` is unbreakable). Text and rules ran past the right margin | Medium — visible in the artifact; no gate looked at typesetting | `\small` + tightened `tabcolsep` on both tables, shorter headers, `\slash` to allow breaking; rebuild reports **zero** overfull/underfull boxes |
| R10-4 | The distillation addendum in `paper.md` carried **14 hand-typed measured values** that no verifier covered — the same class as the retracted-file transcription defect this programme already paid for | Medium | `verify_numbers.py` extended to re-derive all of them from `eval-results{,-r2}.json`/`selection-r2.json` (60+ checks) and to fail if any is missing from the prose; **mutation-tested** (flipping +0.1134→+0.1234 fails the run) |

Also fixed in this round, from the same sweep: macro-generated negatives rendered as ASCII hyphens
while §4.5's hand-typed values used real math minuses (`pm()` now emits `\ensuremath{-}`); §6 claimed
an "eight-round" audit and that "exactly two inputs are withheld", both false once §4.7 existed (the
withheld set now names the teacher corpus, the ranking and embedding caches, and the student weights);
`publish/README.md` still described the eight-round, two-withheld-input package.

**Structural change requested by the operator in the same pass:** the paper moved out of
`research/human-vs-llm-salience/paper-fusion-gap/` — where it shared a directory with Papers VI and
VII — into its own top-level `research/fusion-gap/`. All script paths were repointed,
`verify_numbers.py` was made self-locating (runnable from any cwd), and the packaging script's
in-package path rewrite now self-checks that no relative path escaped it.

**Attacks run on the built tarball, outside the repository:** it compiles standalone (tectonic, clean);
the produced PDF contains **zero** literal `[?]`; no article text, reader-level marks, or key shapes
appear in any shipped file (the three grep hits are Python source referencing dict keys, not data);
every shipped JSON is an aggregate — `results.json`'s `docIds` are **corpus indices, not platform
identifiers**, and `fidelity-results-public.json`'s longest string is its own provenance note; and no
compiled PDF ships alongside the TeX source (arXiv builds from source). 49 files, 200 KB.



==> anc/PREREG-CONFIRMATORY.md <==
# Pre-registration — confirmatory replication of the fusion gap on the cold-start corpus

**Written and committed BEFORE any data for this replication is pulled or any model ranking is collected.**
The git commit timestamp of this file is its provenance. Do not edit after the first data pull; corrections and
outcomes go in a separate `RESULTS-CONFIRMATORY.md`, per the programme's convention (a pre-registration that gets
edited is not a pre-registration — `00-pilot`'s recorded mistake).

## Why this replication exists

`paper.md` (draft v2) is **exploratory**: its fusion result was found, then attacked, on the same 112-document
corpus. Every attack survived — split-half selection, ablation, prompt paraphrase, domain-clustered inference,
Holm — but the corpus is the one the result was discovered on. The programme's standard treats such results as
provisional until independently re-derived. This document fixes the confirmatory test before it exists.

## Substrate

Paper IV's cold-start eval corpus: the **284 documents** (dense head, `userCount ≥ 20`, corpus gates as in
`coldstart-salience/10-ablation-baselines/`) — a **different corpus** from the 120-document discovery substrate,
with different documents, different gate history, and `lead` at 0.333 rather than 0.241.

Required new data: (a) per-reader mark sets for those 284 documents (Firestore read; no user identifiers
retained, marks as sentence indices only, shuffled within document — the publish7 redaction standard); (b) full
sentence rankings from the same five frontier models under the companion study's "orig" prompt (new API calls;
the only paid component).

## Pre-registered hypotheses

Let the arms be defined exactly as in `18-graded-fusion/fusion.py` (normalised Borda; unweighted sums; position
prior = graded lead), the label be each document's crowd top-15% by distinct-reader count under a reader
split-half, and inference be domain-clustered bootstrap + domain sign-flip permutation, Holm over H1–H3.

- **H1 (the replication target).** fusion-of-5 + position beats the best single model of the five, paired,
  with the domain-clustered 95% interval excluding zero and Holm-adjusted p < 0.05.
- **H2.** The ablated fusion (best member removed) + position beats best-single + position (same criteria).
- **H3.** The surface-only decomposition again recovers < 20% of the split-half headroom (cross-validated
  logistic on the six surface features, as in `14-crowd-half-ceiling-ap/surface_decomp.py`).
- **H4 (measured, not gated).** The no-strongest-family fusion vs best-single + position — reported with its
  interval, no pass/fail. The discovery corpus put this at the edge of resolvability; its replication value is
  the estimate, not a verdict.

## Decision rules — fixed now

- **CONFIRMED** if H1 and H2 both pass. The paper graduates from exploratory to confirmed and the product
  teacher (fuse-then-distil, design spec §6) is funded.
- **PARTIAL** if H1 passes and H2 fails: fusion works but through its best member; the design spec's §6.2
  ordering changes (distil the best single model instead).
- **FAILED** if H1 fails: the fusion gap does not transfer across corpora. `paper.md` §5.4 already names this
  possibility; the result is published as the failed replication it is, alongside the discovery result — not
  quietly dropped.
- **Kill condition on the instrument:** if the crowd split-half ceiling on this corpus is not at least 2× the
  paired MDD of H1's contrast, the corpus cannot resolve the question and no hypothesis verdict is issued.

## What may NOT be tuned after seeing data

Arm definitions, the label rule (top-15%, distinct-reader count), gates (≥30 sentences, ≥6 usable readers),
the five-model panel, the prompt, the inference procedure, and the Holm family {H1, H2, H3}. Sensitivity sweeps
may be *reported* but the verdict comes from the pre-registered cells only.

## Cost note

The only paid component is the five-model ranking collection (~284 docs × 5 models). Everything else is a
Firestore read and reuse of committed code.


==> anc/PREREG-DISTIL.md <==
# Pre-registration — fuse-then-distil student model

Committed BEFORE the first teacher API call. Not edited afterwards; outcomes go in RESULTS.md.
Design authority: `docs/superpowers/specs/2026-07-31-highlight-model-and-bench-design.md` §6.2 step 2 + §8 step 5;
teacher legitimacy: `research/fusion-gap/` (H1 +0.0179 Holm p=0.042 /
H2 +0.0176 p=0.047, pre-registered replication, verdict CONFIRMED).

## Teacher

fuse5+lead exactly as `../../human-vs-llm-salience/18-graded-fusion/fusion.py`: per-model normalized Borda
(n−pos)/n over the full ranking, unweighted sum over the 5 panel models
(`../../human-vs-llm-salience/12-model-panel/panel.py` PANEL, "orig" prompt), plus the graded lead position
prior, all on the same scale. Unranked sentences score 0 within a model.

## Training corpus

3,000 Firestore documents (budget ≈ $220, approved by Kazuki 2026-08-01), gates: ≥30 and ≤400 segmented
sentences, same fetch→Readability→NodeHtmlMarkdown→segmentation as `../13-reader-marks-export/export.ts`
(MIN 8 / MAX 400 chars per sentence). Excluded by docId and by sha1(normalized URL): every replication-corpus
document (284) and every discovery-corpus document (120). Stratified by `userCount`: 750 docs from each band
{1}, {2–5}, {6–19}, {≥20 minus exclusions}; a band that cannot fill 750 after gates rolls its shortfall to
the next band down. Split 90/10 into train/validation by docId hash (sha1(docId) hex last digit == "0" → val).

## Students

- **S1**: sklearn `HistGradientBoostingRegressor(max_iter=500, learning_rate=0.05, early_stopping=True,
  random_state=0)` on per-sentence features [position_frac, log_sent_chars, cos(sentence_emb, doc_centroid_emb),
  PCA-128(sentence_emb) fit on train only, log_n_sents]; embeddings = OpenAI text-embedding-3-small;
  target = within-doc z-normalized teacher score. Pointwise.
- **S2**: ModernBERT-base, regression head over [CLS] of `sentence [SEP] prev2 [SEP] next2` with
  position_frac appended to the head input; loss = 0.5·MSE(z-score) + 0.5·KL(softmax(teacher/τ=0.1) ‖
  softmax(pred/τ=0.1)) per document; 3 epochs, lr 2e-5, batch = one document, max_len 256, seed 0, MPS.
  If the S2 environment cannot be built locally, S2 is dropped and S1 proceeds by walkover (recorded).

## Student selection — fixed now, uses NO crowd data

S_best = the candidate with the higher mean per-document Spearman ρ against teacher scores on the
validation split. Ties (Δρ < 0.01): S1 wins (cheaper to serve). After selection, S_best is frozen.

## Pre-registered evaluation (one shot, after S_best is frozen)

Substrate: the 217 independent replication documents; label (crowd top-15% by distinct-reader count under
reader split-half), AP with random tie-breaking, 60 splits/doc, and domain-clustered inference
(4,000-resample cluster bootstrap + 10,000-draw domain sign-flip permutation) exactly as
`../13-reader-marks-export/replication_verdict.py`.

Arms: `lead`, **best-single** (the strongest single-model arm recorded in the replication verdict:
`single:gemini-3.1-pro-preview`, AP 0.3590 — not claude, and not +lead, which hurts single models on this
corpus), `fuse5+lead` (teacher reference), `S_best`. All graded full rankings, same budget.

- **G1 (product gate; Component 1B validation gate re-scoped to the ≥20-reader band per design spec §6):**
  S_best − lead: domain-clustered 95% CI excludes 0 AND point estimate ≥ +0.03 AP.
- **G2 (the (B) stretch claim):** S_best − best-single: CI excludes 0 and permutation p < 0.05,
  Holm over {G1, G2}.
- Reported, not gated: retention = (S_best − lead)/(fuse5+lead − lead); S_best − fuse5+lead; sensitivity
  sweeps (top_q 0.10/0.20, reader gate 12), labelled as sweeps.

Decision rules: **G1 pass** → the student may ship behind Component 1B (separate plan). **G2 pass** → the
"beats every single frontier model we tested" claim may be used, with the panel and date named. **G1 fail** →
no ship; record and stop. **G2 fail alone** → ship on G1; the (B) claim is never made.

## Untunable after the crowd evaluation runs

Everything: corpus, gates, teacher recipe, both student architectures, the selection rule, the arms, the
inference procedure, and the Holm family. Sensitivity sweeps may be reported; verdicts come from the
pre-registered cells only.

## Kill conditions

- Teacher-collection coverage < 90% of cells after one retry pass → stop, diagnose, re-ask before more spend.
- S_best validation ρ < 0.5 → distillation is not capturing the teacher; stop before the crowd eval and report.

## Amendment 1 — 2026-08-01, before any teacher API call or student training

The evaluation section above said "60 splits/doc" while also saying "exactly as
`replication_verdict.py`" — which uses **R = 40**. The contradiction is resolved in favour of
**R = 40** (protocol identity with the replication beats the larger split count; the anchor below is
only meaningful under the identical stream). Recorded as an amendment rather than silently edited,
per `00-pilot`'s rule. Additionally, to make the anchor exact: the harness runs two passes —
pass A is a byte-identical re-run of `replication_verdict.py`'s arm loop (same shared RNG stream,
same arms) and must hit the anchor; pass B runs the pre-registered four arms {lead, best-single,
fuse5+lead, S_best} with a fresh Random(20260731). Verdicts come from pass B; pass A exists only to
prove the harness. Pass A/B values may differ at the third decimal (shared-stream effect, known
since paper-fusion-gap audit R7).

## Harness regression anchors (must pass before any S_best number is read)

- Recomputed fuse5+lead − best-single on the 217 docs = +0.017945 (±1e-4) — the committed H1 value in
  `../13-reader-marks-export/data/replication-verdict.json`.
- A random-scores control arm lands at the no-information AP.


==> anc/PREREG-ROUND2.md <==
# Pre-registration — round 2: scaled teacher + larger student (the G2 retry)

Committed BEFORE any round-2 data is collected. Round 1 (`PREREG.md`, `RESULTS.md`) ended
G1 PASS / G2 FAIL. Kazuki authorized one retry on 2026-08-01 with both pre-declared escalation
levers: teacher-corpus scaling (Batch APIs) and a larger student (QLoRA on a rented GPU).

## Second-attempt disclosure — the rule that makes this honest

This is **attempt 2 of G2 on the same 217-document eval corpus**, and it is registered now as the
**final** attempt on this corpus: if G2 fails again, further tries require a fresh eval corpus
(new documents crossing the ≥20-reader threshold), not a third roll on this one. What makes a
second attempt legitimate rather than test-set mining: the students are new systems trained on new
data; no per-document eval results were ever inspected (only the aggregate cells published in
RESULTS.md); and both rounds will be reported side by side wherever either is cited.

## Training corpus — extend to 10,000

Same builder, gates, and stratification mechanism as round 1 (`build_corpus.ts`), per-band target
raised to 2,500 (bands roll shortfall down as before; the ≥20 and 6–19 pools will exhaust and the
bulk of new documents will land in {2–5} and {1} — accepted). Content-sha exclusion against both
eval corpora and within-corpus dedup are now built in. **The round-1 corpus is retained but
cleaned at training time**: the 13 eval-content mirrors and the duplicate members of the 32
identical-content groups (keep lowest docId) are dropped from every round-2 training/validation
set. Split rule unchanged (sha1(docId) last hex digit "0" → validation).

## Teacher — identical recipe, batch transport

Same five models, same "orig" prompt, same parse, same Borda fuse5+lead recipe anchored to the
replication H1. Collection moves to the providers' Batch APIs (~50% price) with request bodies
byte-equivalent to `panel.py`'s sync calls. Coverage kill line unchanged: ≥90% of cells after one
retry pass. Budget cap for all of round 2: **$350** (teacher ≈ $260 batched + embeddings ≈ $0.6 +
GPU rental ≈ $10–30); breach → stop and re-ask.

## Students

- **S1′** — round-1 S1 unchanged (HistGBM, same features/PCA procedure), refit on the 10k corpus.
- **S2′** — round-1 S2's as-run config unchanged (ModernBERT-base, max_len 160, subset-96,
  checkpointing, 3 epochs, lr 2e-5, seed 0), refit on the 10k corpus. May run on the rented GPU
  (same config; hardware is not a hyperparameter).
- **S3** — the capacity jump: **Qwen3-8B**, QLoRA (4-bit NF4 base, bf16 compute, LoRA r=16
  α=32 dropout 0.05 on q/k/v/o/gate/up/down), **whole-document input** — the numbered sentence
  list in the teacher's own prompt format, truncated to the first sentences fitting 8,192 tokens —
  per-sentence score = linear head on the hidden state at each sentence's final token; loss
  0.5·MSE(within-doc z) + 0.5·KL(softmax τ=0.1) over the scored sentences; sentences beyond the
  token budget are unscored and rank after all scored ones in document order (disclosed
  truncation, affects only the longest tail). 2 epochs, lr 1e-4 (adapters only), batch = 1 doc,
  grad-accum 8, seed 0. Rationale recorded now: S2's ±2-sentence window cannot see global document
  structure; the teacher ranks with the whole document in view.

## Selection — fixed now, no crowd data

S_best′ = highest validation mean per-doc Spearman ρ vs teacher among {S1′, S2′, S3}; ties within
0.01 resolve to the cheaper-to-serve model (order: S1′ < S2′ < S3). Frozen before any crowd
evaluation, as in round 1.

## Evaluation — identical protocol, one shot

Exactly round 1's pre-registered evaluation (`eval_prereg.py`): same 217-document substrate, same
arms (lead / best-single = `single:gemini-3.1-pro-preview` / fuse5+lead / S_best′), same label
rule, R = 40, seeds, domain-clustered bootstrap 4,000 + sign-flip permutation 10,000, Holm m = 2,
pass-A anchor must hit +0.017945 first. Outputs land in new files (`data/selection-r2.json`,
`data/eval-results-r2.json`); round-1 artifacts are never overwritten. The decontaminated
217-minus-13 subset is reported alongside, as in round 1 — with content exclusion now structural,
the two views should agree.

- **G1′** (re-checked, not the target): S_best′ − lead, CI > 0 and est ≥ +0.03.
- **G2′** (the retry target): S_best′ − best-single, CI excludes 0 and Holm p < 0.05 —
  **in the positive direction**.

Decision rules: G2′ pass → the frontier claim is licensed (named panel, dated, both rounds cited).
G2′ fail → the claim is dead on this eval corpus permanently (final-attempt rule above); the
round-1 ship path is unaffected either way. If S_best′ underperforms round 1's student on G1′,
the round-1 model remains the ship candidate.

## Untunable after any crowd number exists

Everything above. Sensitivity sweeps may be reported, labelled.

## Kill conditions

Batch coverage < 90% after one retry; S_best′ validation ρ < 0.5; round-2 spend > the budget cap;
GPU environment cannot run S3 as specified after reasonable effort → S3 dropped by walkover
(recorded), selection proceeds over {S1′, S2′}.

## Amendment 1 — 2026-08-01, before any teacher batch is submitted

**Budget cap raised $350 → $550.** Round 1's actual Gemini bill (~$300 for 3,000 docs — Kazuki's
console figure; the thinking tokens of gemini-3.1-pro were missing from the original estimate)
doubles the round-2 teacher estimate to ~$500 batched. Kazuki delegated the call and leaned
toward the full corpus; decided: keep 10,000 documents, cap $550. The cap is an operational
spend-guard — no scientific cell, gate, arm, or student config changes with this amendment.


==> anc/RESULTS-CONFIRMATORY.md <==
# Confirmatory replication — running record

Executes `PREREG-CONFIRMATORY.md` (committed 7eafa87, before any data was pulled). Outcomes land here;
the pre-registration is not edited.

## Data pull (free half) — 2026-07-31

- **Pull 1:** 256/284 documents re-acquired (28 lost to article drift/fetch failure over the ~7 weeks since
  Paper IV's corpus was built — expected; the prereg frames this as a fresh corpus build under the same gates).
  219 pass the pre-registered gates (≥30 sentences, ≥6 readers with anchored marks).
- **Deviation, disclosed:** pull 1 omitted per-sentence lengths, which H3's six-feature set requires. The export
  was patched to emit lengths (lengths only — no text) and re-run; H3 runs on pull 2. Pull 1 is retained as
  `data/reader-marks.no-lengths.json` for the instrument check below, which does not use lengths.

## Instrument kill condition — PASS (pull 1, N=219)

Pre-registered: *the crowd split-half ceiling must be ≥ 2× the paired MDD of H1's contrast, else no verdict.*

| | discovery corpus (120 docs) | replication corpus (219 docs) |
| --- | ---: | ---: |
| ceiling (crowd-half) | 0.4405 | **0.5171** |
| floor (`lead`) | 0.2416 | 0.2546 |
| headroom | +0.199 | **+0.2625** |
| paired MDD (ceiling-vs-lead scale) | — | 0.0366 |
| **kill condition (≥ 2×)** | — | **PASS at 7.2×** |

The replication corpus is a *stronger* instrument than the discovery corpus — denser labels raise the ceiling.
Note the MDD quoted is the ceiling-vs-lead pair; per `12-mdd-per-pair/`, the H1 contrast (two correlated model
arms) will resolve considerably finer.

## H3 — PASS (pull 2, N=222): the semantic-headroom claim REPLICATES

Pull 2: 259/284 documents (lengths included, no text), 222 pass gates. Instrument re-confirmed on this pull
(ceiling 0.5177, headroom +0.2615, kill condition 7.3×).

Pre-registered H3: *surface features recover < 20% of the split-half headroom.*

| corpus | surface gain over `lead` | share of headroom |
| --- | ---: | ---: |
| discovery (120 docs) | +0.0099 | 5% |
| **replication (222 docs)** | **−0.0020** | **−1%** |

**PASS — decisively.** On the replication corpus the six surface features (2-fold CV) recover *nothing* beyond
naive truncation. The discovery paper's central structural claim — the unsolved half of crowd salience is
semantic, not positional — holds on an independent corpus with denser labels.

## H1 / H2 — collection in progress (owner-approved)

Five-model ranking collection over the replication corpus: 254 documents × 5 models = 1,270 cells, direct
OpenAI / Anthropic / Google APIs, `panel.py`'s prompt and parser byte-identical to the discovery study, cache
keyed `model|orig|sha1(sentences)` so retries are free.

**Incident, recorded because it cost nothing but could have:** the first launch failed all 1,270 cells before
authentication — `panel.py` resolves `.env.local` relative to its own path, which does not exist in a worktree.
Zero spend (every call rejected pre-auth). Fixed by copying (never symlinking) the env file into the worktree;
a three-provider smoke test passed before relaunch. Failed cells from transient provider errors (one Gemini 503
so far) are re-collected by simply re-running `collect.py` — the cache skips completed cells.

Collection completed: 1,270/1,270 cells (1,266 first pass + 4 transient-error retries; providers OpenAI,
Anthropic, Google; ~0.3% transient failure rate, all recovered).

## H1 / H2 — VERDICT: **CONFIRMED** (2026-07-31)

`replication_verdict.py` on 217 documents with all five rankings, exactly as pre-registered
(domain-clustered bootstrap, domain sign-flip permutation, Holm over {H1, H2, H3}):

| contrast | est | 95% CI (clustered) | Holm-adj p | verdict |
| --- | ---: | --- | ---: | --- |
| **H1** fusion-of-5+position vs best single (gemini-3.1-pro-preview) | **+0.0179** | [+0.0035, +0.0293] | **0.042** | **PASS** |
| H1b fusion vs best single + position | +0.0265 | [+0.0128, +0.0409] | (0.0002 raw) | supporting |
| **H2** ablated fusion (best member removed) vs best + position | **+0.0176** | [+0.0037, +0.0318] | **0.047** | **PASS** |

Pre-registered decision rule: H1 ∧ H2 ⇒ **CONFIRMED**. The cross-vendor fusion advantage — including its
not-driven-by-the-best-member property — replicates on an independent corpus with different documents,
different readers, denser labels, and a decision procedure fixed before any replication data existed.

Discovery-vs-replication comparison of the headline contrast: +0.0159 (discovery) vs +0.0179 (replication) —
the effect did not shrink out of sample.

Artifact: `13-reader-marks-export/data/replication-verdict.json`.


==> anc/RESULTS-DISTIL.md <==
# Results — fuse-then-distil student model

Pre-registration: `PREREG.md` (committed `a0e4cc9e7`, amended once before any teacher API call —
Amendment 1, R=40 + two-pass harness). Verdicts below come from the pre-registered cells only.

## Verdict

| gate | contrast | est | 95% CI (domain-clustered) | p (perm) | Holm | verdict |
| --- | --- | ---: | --- | ---: | ---: | --- |
| **G1 (ship)** | S_best − lead | **+0.0790** | [+0.0626, +0.0941] | 0.0001 | 0.0002 | **PASS** (bar: CI>0 and est ≥ +0.03) |
| **G2 (stretch)** | S_best − best-single | **−0.0275** | [−0.0542, −0.0069] | 0.0074 | 0.0074 | **FAIL** (significantly below) |
| (reported) | S_best − fuse5+lead (teacher) | −0.0466 | [−0.0609, −0.0330] | 0.0001 | — | retention **0.63** of teacher's edge over lead |

Arm means (217 docs, 40 splits/doc): fuse5+lead 0.3779 · best-single (gemini-3.1-pro) 0.3588 ·
**S_best 0.3314** · lead 0.2523 · random 0.1883 / random2 0.1962 (twin-control drift 0.0078) ·
prevalence 0.1478.

**Decision per PREREG:** the student may ship behind Component 1B (its validation gate — beat lead
by ≥ +0.03 on the ≥20-reader band — is passed with 2.6× margin and p = 0.0002). The
"beats every single frontier model" claim is **not** made; the pre-registered escalation options
(teacher-corpus scaling; larger student) are a separate decision, not taken here.

## Sensitivity sweeps (labelled; reported, not gated)

| sweep | G1 | G2 |
| --- | --- | --- |
| top_q = 0.10 | +0.0780 [+0.0604, +0.0950] | −0.0236 [−0.0498, −0.0025] |
| top_q = 0.20 | +0.0813 [+0.0653, +0.0957] | −0.0307 [−0.0587, −0.0098] |
| reader gate = 12 | +0.0800 [+0.0647, +0.0946] | −0.0288 [−0.0556, −0.0082] |

Same picture in every variant: G1 robustly positive and above the bar, G2 consistently negative.

## Pipeline record

- **Corpus:** 3,000 documents exactly, bands {1}=750, {2–5}=750, {6–19}=1,424, {≥20}=76
  (the ≥20 band is mostly the excluded eval corpora — shortfall rolled down as pre-registered).
  Exclusion assert (327 eval/discovery docIds + URL-shas): passed. All gitignored.
- **Teacher:** 14,815 of 14,820 reachable cells collected (5 permanently failed = 0.03%;
  kill line was 10%). 2,997/3,000 documents have all five models and received fused
  teacher scores (Borda/n sum + graded lead). Anchor regression: the same `fuse_scores()`
  reproduces the replication's committed H1 **+0.017945** exactly (217 docs, shared stream).
- **Students:** S1 (HistGBM on text-embedding-3-small features + position) val ρ **0.6874** vs
  teacher; position-only floor 0.5224. S2 (ModernBERT-base) val ρ by epoch: 0.6371 → 0.6783 →
  **0.7034**. Selection (frozen before any crowd data, rule: higher val ρ, tie band 0.01):
  **S_best = S2**, margin +0.0160.
- **Cost:** teacher ≈ $220; embeddings $0.25 (411,918 unique sentences); everything else local.

## Deviations and incidents (all recorded when they happened)

1. **S2 memory deviation from PREREG.** The pre-registered S2 config (batch = whole document up to
   400 sentences, max_len 256, full-graph listwise loss) allocates >64 GB on MPS and cannot run on
   the training machine. Applied before any successful training step and before any crowd data:
   max_len 160, listwise/MSE loss on a deterministic ≤96-sentence subset per document per step,
   gradient checkpointing. Selection remained teacher-agreement-only, so the crowd verdict is
   untouched by this choice.
2. **Corpus builder silent death.** The first full build died ~3 h in (exit 0, no error, all state
   in memory) losing everything; rebuilt with per-batch JSONL persistence + resume, plus
   content-type/4 MB fetch guards and exit diagnostics. Second run completed and wrote the corpus.
3. **Miscalibrated harness control (my assert, not a pre-registered cell).** The first evaluation
   run aborted AFTER printing pass-B arm means because the random-arm control compared the random
   arm's AP to prevalence — the wrong null: with small n_pos, E[AP_random] sits systematically above
   n_pos/n. The control was replaced by a twin-random consistency check (two independent random arms
   must agree within 0.01 and sit below lead; observed drift 0.0078). The added `random2` arm
   consumes the shared tie-break stream, so every pass-B mean moved at the third decimal between the
   aborted run and the final run (fuse5+lead 0.3760→0.3779, best-single 0.3578→0.3588, S_best
   0.3303→0.3314, lead 0.2503→0.2523) — the same shared-stream effect recorded in
   paper-fusion-gap audit R7. No verdict changes under either stream; the aborted run's values are
   preserved here for transparency.
4. **What was NOT run:** S1 was never scored against the crowd. Doing so after the S_best verdict
   would be a second, unregistered shot at the test set; S1 stays available for a future
   pre-registered round.

## Hostile audit — round 1 (from zero, after the verdict)

**A1 — REAL DEFECT: content-level contamination of the training corpus.** The corpus exclusion was
by docId + normalized-URL sha; a content-sha sweep found **13 training documents that are exact
sentence-level copies of eval-corpus articles** (syndicated mirrors at different URLs), i.e. the
student was trained on the teacher's opinion of 13 of the 217 exam articles. Bias direction:
inflates the student. Remedy, same day: the pre-registered contrasts recomputed on the
**204 uncontaminated documents** —

| gate | full 217 | decontaminated 204 | verdict |
| --- | --- | --- | --- |
| G1 | +0.0790 [+0.0626, +0.0941] | **+0.0777** [+0.0621, +0.0930], p = 0.0001 | **still PASS** |
| G2 | −0.0275 [−0.0542, −0.0069] | **−0.0266** [−0.0548, −0.0048], p = 0.0204 | still FAIL |

Both verdicts survive; the contamination was worth −0.0013 on G1. `build_corpus.ts` now excludes
by content sha as well (and dedupes identical articles inside the corpus — the built corpus
contains 68 documents in 32 identical-content groups, a ~1.3% overweighting of those articles in
training; harmless but fixed for future builds). Artifact: `data/eval-decontaminated.json`.

**A2 — noted, no change:** the S2 memory deviation was designed after S1's validation ρ (0.6874)
was known. The deviation is capacity-reducing (anti-S2), selection is teacher-agreement-only, and
both students face identical gates, so no path from that knowledge to the crowd verdict exists.

**A3 — checked clean:** cell accounting (2,964 unique-content cells × 5 = 14,820 nominal;
14,815 cached + 5 failed), granularity (all arms graded full rankings, same budget), selection
frozen before any crowd number existed, twin-random drift within noise (≈1.1 SE), and the
withheld-artifact list below is complete.

## Artifacts

Gitignored (`data/`): `corpus.json`, `corpus-partial.jsonl`, `teacher-cache.json`,
`teacher-scores.json`, `emb.npy` + `emb-index.json`, `features-{train,val}.npz`,
`s{1,2}-val.json`, `selection.json`, `s{1,2}-eval-scores.json`, `eval-results.json`,
`eval-sweeps.json`; `models/` (`pca.joblib`, `s1.joblib`, `s2/`). Committed: every script,
`PREREG.md`, this file, `verify_numbers.py`.


==> anc/RESULTS-ROUND2.md <==
# Results — round 2: scaled teacher + larger student (the G2 retry)

Pre-registration: `PREREG-ROUND2.md` (committed `7c65f545f` before any round-2 data; Amendment 1
raised the budget cap to $550 on round-1 Gemini actuals). This was the registered **final attempt**
at G2 on this evaluation corpus.

## Verdict

| gate | contrast | est | 95% CI (domain-clustered) | p (perm) | Holm | verdict |
| --- | --- | ---: | --- | ---: | ---: | --- |
| **G1′ (ship)** | S3 − lead | **+0.1134** | [+0.0906, +0.1387] | 0.0001 | 0.0002 | **PASS** (bar +0.03, 3.8×; round 1: +0.0790) |
| **G2′ (retry target)** | S3 − best-single | **+0.0070** | [−0.0068, +0.0200] | 0.3311 | 0.3311 | **FAIL** — positive but not significant |
| (reported) | S3 − fuse5+lead (teacher) | −0.0121 | [−0.0189, −0.0046] | 0.0028 | — | retention **0.90** of teacher's edge over lead (round 1: 0.63) |

Arm means (217 docs, 40 splits/doc): fuse5+lead 0.3779 · **S3 0.3658** · best-single
(gemini-3.1-pro) 0.3588 · lead 0.2523 · random 0.1883 / random2 0.1962 (twin drift 0.0078) ·
prevalence 0.1478. Pass-A anchor reproduced the replication H1 (+0.017945) before any cell was read.

**Decision per PREREG-ROUND2:** G2′ failed, so the "beats every single frontier model" claim is
**dead on this evaluation corpus permanently** (registered final-attempt rule). What the numbers do
license, stated with both rounds cited: the distilled 8B student is **statistically
indistinguishable from the strongest single frontier model tested** (numerically +0.0070 above it),
retains 90% of the five-model fusion's edge over lead, and passes the Component 1B ship gate at
3.8× the bar. The round-1 model is superseded as ship candidate by S3.

## Sensitivity sweeps and decontamination (labelled; reported, not gated)

| view | G1′ | G2′ |
| --- | --- | --- |
| top_q = 0.10 | +0.1098 [+0.0869, +0.1341] | +0.0082 [−0.0070, +0.0222] |
| top_q = 0.20 | +0.1176 [+0.0943, +0.1431] | +0.0056 [−0.0081, +0.0186] |
| reader gate = 12 | +0.1147 [+0.0934, +0.1395] | +0.0059 [−0.0077, +0.0192] |
| content-decontaminated 204 docs | +0.1123 [+0.0886, +0.1380] | +0.0081 [−0.0068, +0.0223] |

Same picture everywhere. Note: this round the 13 eval-content mirrors were excluded from
**training by construction** (content-sha exclusion built after round 1's audit); the 204-doc view
is reported for symmetry with round 1, not as a correction.

## The three students

| student | architecture | val ρ vs teacher | note |
| --- | --- | ---: | --- |
| S1′ | HistGBM on frozen embeddings + position | 0.6911 | 3.3× data bought only +0.004 over round 1 — architecture saturated |
| S2′ | ModernBERT-base, ±2-sentence context | 0.7094 | best-of-2-epochs (3rd epoch crash-forced off; see incidents) |
| **S3** | **Qwen3-8B QLoRA, whole-document input** | **0.8782** | selected (margin +0.169); ep0 cold 0.8611 → warm final 0.8782 |

The architecture result of the round: **whole-document context is where the teacher's remaining
signal lives** (+0.169 fidelity over the local-context student; crowd retention 63% → 90%).
The student now sits −0.0121 from its own teacher — further gains must come from a better teacher,
not a better student.

## Pipeline record

- **Corpus:** 10,000 documents exactly (bands 2,500 / 5,199 / 2,225 / 76 — upper bands exhausted
  their pools and rolled down as pre-registered), content-sha exclusion + in-corpus dedup built in.
- **Teacher:** batch APIs end-to-end (~50% price): 35,005 round-2 cells submitted in 8 jobs
  (OpenAI 2, Anthropic 4, Gemini 2); all 8 finished with **34 request-level failures total**;
  after one sync retry pass, 49,806 of 49,820 unique teacher cells cached (**14 permanently
  lost = 0.03%**; kill line 10%; 10 additional smoke-variant cells sit in the cache unused). 9,991/10,000 docs fused. Anchor re-verified after fusion.
- **Embeddings:** 1,309,685 unique sentences, $0.53, index integrity verified (1:1, in-bounds).
- **Cost (round 2):** teacher ≈ $500 · embeddings $0.53 · Modal GPU ≈ $70 gross − $30 credits ≈
  $40 out of pocket (crash reruns included) → **total ≈ $545 against the $550 cap**.

## Incidents and deviations (chronological; all recorded when they happened)

1. **S2′/ModernBERT SIGSEGV series (5 total).** Crashes survived every mitigation pairing
   (L40S/A100 × variable/fixed padding × flash/SDPA attention). First three landed after ~7–9k
   docs of work (leak-shaped); training was rebuilt as **disposable 6,000-doc incarnations with
   exact resume** (weights+optimizer+RNG on the volume). Two further crashes were
   position-reproducible inside epoch 2 (windows at ~401–599 — skipped — and ~2,000+);
   **epoch 3 was abandoned** rather than whack-a-mole: S2′ stands at best-of-2-epochs, a
   disclosed handicap (round 1's 3rd epoch was worth +0.025 there). Selection was unaffected
   (S3's margin over S2′ is 0.169). Root-cause hypothesis: immature ModernBERT kernels in the
   unpinned latest transformers/torch stack; lesson recorded — prefer battle-tested
   architectures/pins for training loops.
2. **S3 NaN collapse (first launch, ep0-2200).** bf16 z-score explosion; guarded (clamp,
   non-finite skip, grad clipping) and restarted; the guard later skipped 2 poison docs and held.
3. **S3 float-indices crash**: punctuation-free mega-line documents produced empty encodings;
   truncation guard added.
4. **Modal env-vars-do-not-propagate bug, twice** (S2_SCORE_ONLY, S3_WARMSTART): flags silently
   ignored inside containers — S3's "warm start" first run was actually cold (harmless: it set the
   0.8611 checkpoint). Both flags moved to remote function **parameters**.
5. **Workspace disabled at the $42.5 spending limit** mid-training; running containers kept
   computing and checkpointing; all checkpoints were rescued to local disk before relaunch; limit
   auto-raised after first charge and both runs resumed from volume state (S2′ exact-resume,
   S3 warm). One stale auto-retried container later found still burning and stopped server-side
   (`modal app stop`), caught by the operator's "二つ動いてない？".
6. **S3 effective epochs ≈ 2.3** (pre-registered 2): cold ep0 + ~0.3 epoch lost to a host crash +
   warm final epoch from the mid-epoch checkpoint. Weights-only warm restart (fresh optimizer) —
   an engineering deviation, disclosed.

## Hostile audit — round 1 (from zero, after the verdict)

**A1 — latent checkpoint flaw (did not fire; recorded).** S3's mid-epoch checkpoints overwrite
`/vol/s3-adapter` with unvalidated weights; had the warm epoch's validation come in *below* 0.8611,
the eval scoring would have silently used end-of-epoch weights instead of the best-validated model.
It did not happen (0.8782 > 0.8611 and the epoch-end save re-validated the artifact scored), but
the design conflates "latest" with "best" — fix before any future round separates checkpoint
streams.

**A2 — power honesty on the parity claim.** The G2′ CI half-width (~0.013) is the corpus's
effective resolution for this correlated pair; an effect of +0.0070 is *below* what 217 documents
can resolve. "Statistically indistinguishable" is therefore partly a statement about the
instrument, not only the model — consistent with the design spec's standing note that resolution
against close competitors is permanently ~0.01–0.02 on this corpus. The parity phrasing stands
(that is what operational parity means), and the CI is always to be shown next to it.

**A3 — checked clean:** selection frozen (18:35) before the first crowd cell was computed; the
S2′ handicap cannot have changed selection (margin 0.169 vs a plausible ep3 gain of ~0.025);
S3's extra ~0.3 effective epoch was crash-recovery, not post-hoc tuning, and the selection metric
never saw crowd data; twin-random control within noise; verifier `verify_numbers_r2.py` re-derives
every numeric claim with 0 failures; cell accounting reconciled to the cache exactly
(49,806 orig + 10 smoke).

## Artifacts

Gitignored additions this round (`data/`): `corpus.json` (10k), `teacher-cache.json` (49,816),
`teacher-scores.json` (9,991), `emb.npy`/`emb-index.json` (1.31M), `selection-r2.json`,
`s{1,2p,3}-eval-scores.json`, `eval-results-r2.json`, `eval-sweeps-r2.json`,
`eval-decontaminated-r2.json`, `batch/` (request files + state), `modal-rescue/` (checkpoint
backups incl. the S3 adapter — **the servable model artifact**). Committed: scripts
(`collect_teacher_batch.py`, `train_s2_modal.py`, `train_s3_modal.py`, patched
`eval_prereg.py`/`features.py`/`build_corpus.ts`), `PREREG-ROUND2.md`, this file,
`verify_numbers_r2.py`.


==> anc/RETRACTION-16-learned-combiner.md <==
# ⚠️ RETRACTED — the headline result was a gradedness artifact

**Retracted 2026-07-31, hours after it was produced, by the check in `fairness_check.py`.**

The combiner emits a **continuous score**; every arm it was compared against is a **binary keep set** with random
tie-breaking inside the set. AP rewards a graded ranking, so the comparison was never fair. Cut both to the same
0.2n budget and binarise:

| arm | AP | vs claude |
| --- | ---: | ---: |
| combiner GRADED (the retracted number) | 0.3213 | +0.036 |
| **claude (binary, as published)** | **0.2855** | — |
| **combiner BINARISED to 0.2n (fair)** | **0.2846** | **−0.0009 [−0.0044, +0.0026] — no difference** |
| vote BINARISED to 0.2n (fair) | 0.2751 | **−0.0104 [−0.0141, −0.0067] — worse** |

**A learned linear combiner over binary arm indicators does not beat frontier zero-shot.** The unweighted vote
is actively worse. The "77% vs 47%" framing below is withdrawn in full.

**Why it failed, and what is still open.** The features are binary keep sets, so the combiner can only re-weight
six indicators — at most 64 distinct score levels — and once cut to 0.2n it essentially reproduces claude's set.
Fusion over **full model rankings** is a different and untested proposition, and remains plausible. It cannot be
run here: the only full rankings on disk are in `12-model-panel/panel-cache.json`, whose document mapping failed
verification (5/57 — see `../15-arms-on-one-scale/RESULTS.md`).

**So the state is: fusion is UNTESTED, not disproven — and the §4.3.3 bar (claude at 47%) stands unbeaten by
anything measurable for free.**

**What survives from the run below**, because it was computed on binary arms throughout and is apples-to-apples:

- **complementarity** — the union of all seven arms contains **81.9%** of the crowd label against claude's 38.9%
  (a coverage statistic, unaffected by gradedness);
- the **per-document oracle** over single arms reaching 109% of the ceiling;
- the consequence of that: **the crowd-half ceiling is noisy per document** (claude beats it on 30/112), so it is
  a corpus-level quantity only;
- the **residual is not document-structured** (correlations −0.195 to +0.068).

The text below is preserved unedited as the record of what was claimed.

---

# Can a learned combiner beat frontier zero-shot? (yes, decisively)

**Run:** 2026-07-31. No model calls, no network — every arm is a published keep set already on disk.
Substrate, gates and label identical to `../15-arms-on-one-scale/` (112 documents, ≥30 sentences, ≥6 readers,
keep sets at r=0.2, label = half-B top-15%). Document index verified 120/120 against `sentMeta`.

Two scripts:
- `headroom_structure.py` — what is *in* the headroom Claude does not reach: fusions, a per-document oracle,
  label coverage, and whether the residual is structured.
- `combiner.py` — the decisive test: a logistic combiner over arm outputs, 2-fold CV **across documents**.

---

## 1. The decisive result

| arm | AP | vs `lead` | % of headroom |
| --- | ---: | ---: | ---: |
| CEILING — crowd-half | 0.3478 | +0.1208 | 100% |
| **LEARNED combiner (6 arms + 6 surface features)** | **0.3206** | **+0.0936** | **77%** |
| LEARNED combiner (arms only) | 0.3164 | +0.0894 | 74% |
| claude+gpt+`lead` **unweighted vote** | 0.3131 | +0.0861 | 71% |
| claude (best single zero-shot) | 0.2835 | +0.0565 | 47% |
| `lead` | 0.2270 | 0 | 0% |

**LEARNED − claude, paired: +0.0371 [+0.0334, +0.0407]** — roughly **2× the benchmark's MDD (0.0197)**, so this
is a gap the instrument can actually resolve.

**A trivial unweighted vote already reaches 71%.** Learning the weights adds 6 points; adding surface features
adds 3 more. The bulk of the win is *combination*, not sophistication.

## 2. Why combination wins: the arms are complementary

Share of the crowd label each set actually contains:

| set | coverage |
| --- | ---: |
| union of all 7 arms | **81.9%** |
| crowd-half (the ceiling arm) | 48.6% |
| claude alone | 38.9% |

**The signals collectively already *see* four fifths of what the crowd marks — they cannot rank it.**
The problem is weighting, not perception. That is precisely the problem a learned combiner solves, and it is why
the gain is available so cheaply.

**Graded fusion, not set algebra.** `claude ∪ lead` scores 23% and `claude ∩ lead` 20% — both *worse* than
claude alone (47%), because set operations discard the graded agreement that makes fusion work. Vote counts
keep it.

## 3. A per-document router would be worth even more

The oracle that picks the best single arm per document reaches **109% of the ceiling** (0.3608 vs 0.3496). Two
readings, and the second matters:

- there is real per-document heterogeneity a router could exploit;
- **and the crowd-half ceiling is a noisy per-document estimate** — claude beats it outright on **30 of 112**
  documents. So the ceiling is only meaningful **at corpus level**, and per-document "% of ceiling" must not be
  reported. The benchmark spec has been amended accordingly.

## 4. Is the residual structured?

Correlation of (ceiling − claude) with document properties: sentence count −0.195, readers +0.047, mean label
depth +0.068, claude's own AP −0.386 (regression to the mean, expected). **No strong document-level structure**
— the residual is not concentrated in an obviously identifiable slice, so there is no cheap targeting trick.
The gain has to come from better per-sentence ranking.

## 5. What this means for the product

The route to beating frontier zero-shot is **a combiner over multiple signals**, not a from-scratch fine-tune.
Paper IV's `m3` is *architecturally already this* — a logistic over 16 shallow features — **but it contains no
LLM-derived feature at all.** Adding LLM arm outputs to `m3` is the cheapest large win available.

**The cost problem, and where fine-tuning re-enters.** The combiner needs an LLM call per document at inference
(two, for claude+gpt). Across a 2.7M-URL long tail that is not servable. So the architecture is:

> **fusion as the teacher → distil into one servable model.**

Fine-tuning stops being "try to beat Claude from scratch" — measured at 47% and hard — and becomes "reproduce a
77% teacher in one cheap forward pass", which is a far better-posed problem and the standard distillation setup.

## Caveats

1. **Binary features.** Arms enter as keep-set indicators at r=0.2, not full rankings. Full rankings should
   raise the combiner further; this is a lower bound.
2. **Two LLM arms only** (claude, gpt-5.4) — the full 18-arm panel is unavailable (see `../15-.../RESULTS.md`
   Provenance).
3. **One corpus**, Paper VII's 120-document set.
4. **The ceiling is an oracle** and noisy per document (§3) — see `../14-crowd-half-ceiling-ap/RESULTS.md`.
5. The combiner is 2-fold cross-validated across documents, so no document is scored by a model that saw it.

## Reproduce

```
cd research/human-vs-llm-salience
python3 16-learned-combiner/headroom_structure.py
python3 16-learned-combiner/combiner.py
```


==> anc/adversarial_checks.py <==
"""Pre-registered-in-spirit attacks on fusion.py's conclusion, run before writing.

A) Post-hoc selection: pick the winning arm on fold A, evaluate on fold B (both folds,
   50 reshuffles). Kills the result if the fusion win is selection noise.
B) Ablation: is "fusion wins" really "one good model + position prior"?
   fuse4 EXCLUDING the best model must still beat best-single+lead.
C) Sensitivity: label top_q, reader gate, seed.

All three passed at first run; outputs below regenerate them.
"""
import json, random, collections, statistics as st, math
cache=json.load(open('../12-model-panel/panel-cache.json'))
meta=json.load(open('../06-compression-fidelity/fidelity-results-public.json'))["sentMeta"]
docs=json.load(open('../10-v2-augment/augment.json'))["docs"]
mapping={int(k):v for k,v in json.load(open('../17-mapping-recovery/mapping.json')).items()}
by_sha=collections.defaultdict(dict)
for k,v in cache.items():
    m,p,sha=k.split('|'); by_sha[sha][(m,p)]=v
FRONTIER=['gpt-5.4','claude-sonnet-4-5-20250929','gemini-3.1-pro-preview','gemini-3.6-flash','gpt-5.5']
def borda(rank,n):
    s=[0.0]*n
    for pos,i in enumerate(rank):
        if 0<=i<n: s[i]=n-pos
    return s
def ap(sc,lab,rnd):
    n=len(sc); o=sorted(range(n),key=lambda i:(-sc[i],rnd.random())); npos=sum(lab)
    if npos==0: return None
    h=0;t=0.0
    for rk,i in enumerate(o,1):
        if lab[i]: h+=1;t+=h/rk
    return t/npos
def run(top_q=0.15,min_r=6,seed=20260731,R=40):
    rnd=random.Random(seed); per=collections.defaultdict(list); ids=[]
    for d,(m,doc) in enumerate(zip(meta,docs)):
        if d not in mapping: continue
        n=m['n']; mk=[sorted({j for j in x if 0<=j<n}) for x in (doc.get('readerMarks') or [])]
        mk=[x for x in mk if x]
        if n<30 or len(mk)<min_r: continue
        arms={mod:borda(r,n) for (mod,pr),r in by_sha[mapping[d]].items() if pr=='orig' and r}
        if 'gpt-5.4' not in arms or 'claude-sonnet-4-5-20250929' not in arms: continue
        fr=[x for x in FRONTIER if x in arms]
        acc=collections.defaultdict(list)
        for _ in range(R):
            idx=list(range(len(mk))); rnd.shuffle(idx); h=len(idx)//2
            cB=[0]*n
            for x in (mk[i] for i in idx[h:]):
                for j in x: cB[j]+=1
            npos=max(1,min(n-1,round(top_q*n)))
            cand=sorted([i for i in range(n) if cB[i]>0],key=lambda i:(-cB[i],rnd.random()))[:npos]
            lab=[0]*n
            for i in cand: lab[i]=1
            g=arms.get('gemini-3.1-pro-preview')
            if g:
                acc['gemini'].append(ap(g,lab,rnd))
                acc['gemini+lead'].append(ap([g[i]/n+(n-i)/n for i in range(n)],lab,rnd))
            f5=[sum(arms[x][i]/n for x in fr) for i in range(n)]
            acc['fuse5'].append(ap(f5,lab,rnd))
            acc['fuse5+lead'].append(ap([f5[i]+(n-i)/n for i in range(n)],lab,rnd))
            f4=[sum(arms[x][i]/n for x in fr if x!='gemini-3.1-pro-preview') for i in range(n)]
            acc['fuse4_noGemini+lead'].append(ap([f4[i]+(n-i)/n for i in range(n)],lab,rnd))
            acc['claude+lead'].append(ap([arms['claude-sonnet-4-5-20250929'][i]/n+(n-i)/n for i in range(n)],lab,rnd))
        for k,v in acc.items():
            vv=[x for x in v if x is not None]
            per[k].append(st.mean(vv) if vv else None)
        ids.append(d)
    return per,ids
per,ids=run()
def paired(a,b,p=None):
    p=p or per
    d=[x-y for x,y in zip(p[a],p[b]) if x is not None and y is not None]
    se=st.stdev(d)/math.sqrt(len(d)); return st.mean(d),st.mean(d)-1.96*se,st.mean(d)+1.96*se
print("=== B) ablation ===")
for a,b in [('fuse5+lead','gemini+lead'),('fuse4_noGemini+lead','gemini+lead'),
            ('fuse5+lead','fuse5'),('gemini+lead','gemini')]:
    m,lo,hi=paired(a,b); print(f"  {a:22s} - {b:14s} {m:+.4f} [{lo:+.4f}, {hi:+.4f}]")
print("\n=== A) split-half selection ===")
CANDS=['gemini','gemini+lead','fuse5','fuse5+lead','claude+lead','fuse4_noGemini+lead']
rnd=random.Random(7); wins=collections.Counter(); gaps=[]
for rep in range(50):
    order=list(range(len(ids))); rnd.shuffle(order); h=len(order)//2
    for selA,testB in [(order[:h],order[h:]),(order[h:],order[:h])]:
        sel=max(CANDS,key=lambda c:st.mean([per[c][j] for j in selA if per[c][j] is not None]))
        gap=st.mean([per[sel][j]-per['gemini'][j] for j in testB
                     if per[sel][j] is not None and per['gemini'][j] is not None])
        wins[sel]+=1; gaps.append(gap)
print(f"  out-of-sample gap of selected arm vs best single: {st.mean(gaps):+.4f}")
print(f"  selections: {dict(wins)}")
print("\n=== C) sensitivity: fuse5+lead - gemini+lead ===")
for kw,val in [('top_q',0.10),('top_q',0.20),('min_r',12),('seed',999)]:
    p2,_=run(**{kw:val}); m,lo,hi=paired('fuse5+lead','gemini+lead',p2)
    print(f"  {kw}={val}: {m:+.4f} [{lo:+.4f}, {hi:+.4f}]")


==> anc/build_corpus.ts <==
/**
 * Teacher-corpus builder for the fuse-then-distil student (PREREG.md).
 *
 * 3,000 Firestore `urls` documents, stratified by userCount band {1},{2-5},{6-19},{>=20},
 * 750 per band (shortfall rolls DOWN a band), gates 30 <= nSent <= 400.
 * Excludes — by docId AND sha1(normalized URL) — every document of:
 *   - the 284-doc replication corpus (m10 CSV, ../10-ablation-baselines/data/)
 *   - the 120-doc discovery corpus (06-compression-fidelity corpus file)
 *
 * The fetch -> Readability -> NodeHtmlMarkdown -> segmentation pipeline is copied
 * verbatim from ../13-reader-marks-export/export.ts (itself faithful to m10.ts);
 * experiment dirs are self-contained by convention, hence the copy.
 *
 * Output data/corpus.json is GITIGNORED (contains article text). No reader data touched.
 *
 * Run from the MAIN repo root (needs .env.local + node_modules); pass worktree paths:
 *   TS_NODE_PROJECT= node_modules/.bin/ts-node --transpile-only --skipProject \
 *     --compiler-options '{"module":"commonjs","esModuleInterop":true,"target":"es2020","moduleResolution":"node"}' \
 *     <this file> --probe 10
 *   ... --execute
 */
import * as admin from "firebase-admin";
import { getFirestore } from "firebase-admin/firestore";
import { JSDOM, VirtualConsole } from "jsdom";
import { Readability } from "@mozilla/readability";
import { NodeHtmlMarkdown } from "node-html-markdown";
import * as crypto from "crypto";
import * as fs from "fs";
import * as path from "path";
import { config } from "dotenv";

const HERE = __dirname;
// .env.local: the worktree root copy (this file lives 3 dirs below the worktree root)
config({ path: path.join(HERE, "../../../.env.local") });

const M10_CSV = path.join(
  HERE,
  "../10-ablation-baselines/data/m10-2026-06-09T21-34-07-605Z-docs.csv"
);
const DISCOVERY = path.join(
  HERE,
  "../../human-vs-llm-salience/06-compression-fidelity/data/corpus-2026-07-29T18-10-48-555Z.json"
);
const OUT = path.join(HERE, "data/corpus.json");

const PARTIAL = path.join(HERE, "data/corpus-partial.jsonl"); // one kept doc per line
const FAILED = path.join(HERE, "data/corpus-failed.jsonl"); // one failed docId per line
const PROBE = process.argv.includes("--probe")
  ? parseInt(process.argv[process.argv.indexOf("--probe") + 1] ?? "10", 10)
  : 0;
const EXECUTE = process.argv.includes("--execute");

// The first full run died silently ~3h in with everything held in memory and nothing
// on disk. Every kept doc / failed docId is now appended to JSONL immediately, and a
// rerun resumes from both files. Exit diagnostics so a silent death has a signature.
process.on("exit", (code) => console.log(`[exit] code=${code}`));
process.on("uncaughtException", (e) => {
  console.log(`[uncaughtException] ${e}`);
  process.exit(3);
});
process.on("unhandledRejection", (e) => {
  console.log(`[unhandledRejection] ${e}`);
  process.exit(4);
});

const MIN_DOC_SENTENCES = 30; // PREREG gate (stricter than export.ts's MIN 8)
const MAX_SENTENCES = 400;
const PER_BAND = process.argv.includes("--per-band")
  ? parseInt(process.argv[process.argv.indexOf("--per-band") + 1], 10)
  : 750;
const OVERSAMPLE = 12; // probe measured ~10-20% keep rate (dead URLs + <30-sentence gate)
const BANDS: { name: string; lo: number; hi: number | null }[] = [
  { name: "1", lo: 1, hi: 2 },
  { name: "2-5", lo: 2, hi: 6 },
  { name: "6-19", lo: 6, hi: 20 },
  { name: "20+", lo: 20, hi: null },
];

const cert = {
  projectId: process.env.NEXT_PUBLIC_FIREBASE_PROJECT_ID,
  clientEmail: process.env.FIREBASE_CLIENT_EMAIL,
  privateKey: process.env.FIREBASE_PRIVATE_KEY?.replace(/\\n/g, "\n"),
};
if (!cert.projectId || !cert.clientEmail || !cert.privateKey) {
  console.error("Missing Firebase credentials in .env.local.");
  process.exit(1);
}
const app = admin.initializeApp(
  { credential: admin.credential.cert(cert as admin.ServiceAccount) },
  "corpus-build"
);
const db = getFirestore(app);

const urlSha = (u: string) =>
  crypto
    .createHash("sha1")
    .update(
      (u ?? "")
        .toLowerCase()
        .trim()
        .replace(/^https?:\/\//, "")
        .replace(/\/+$/, "")
    )
    .digest("hex");

function seedFrom(s: string): number {
  let h = 2166136261;
  for (let i = 0; i < s.length; i++) {
    h ^= s.charCodeAt(i);
    h = Math.imul(h, 16777619);
  }
  return h >>> 0;
}
function shuffleSeeded<T>(arr: T[], seed: number): T[] {
  const a = [...arr];
  let s = seed || 1;
  const rnd = () => {
    s = (Math.imul(s, 1664525) + 1013904223) >>> 0;
    return s / 4294967296;
  };
  for (let i = a.length - 1; i > 0; i--) {
    const j = Math.floor(rnd() * (i + 1));
    [a[i], a[j]] = [a[j], a[i]];
  }
  return a;
}
async function mapLimit<T, R>(
  items: T[],
  limit: number,
  fn: (t: T) => Promise<R>
): Promise<R[]> {
  const out: R[] = new Array(items.length);
  let idx = 0;
  await Promise.all(
    Array.from({ length: Math.min(limit, items.length) }, async () => {
      while (idx < items.length) {
        const i = idx++;
        out[i] = await fn(items[i]);
      }
    })
  );
  return out;
}

// --- verbatim from 13-reader-marks-export/export.ts ---
async function fetchSentences(rawUrl: string): Promise<string[] | null> {
  const url = /^https?:\/\//.test(rawUrl) ? rawUrl : `https://${rawUrl}`;
  let html: string;
  try {
    const res = await fetch(url, {
      redirect: "follow",
      signal: AbortSignal.timeout(20000),
      headers: { "user-agent": "Mozilla/5.0 (research; contact: kazuki@glasp.co)" },
    });
    if (!res.ok) return null;
    // guards added after the silent-death run: only html/text, and cap body at 4MB
    const ct = res.headers.get("content-type") ?? "";
    if (ct && !/text\/html|application\/xhtml|text\/plain/.test(ct)) return null;
    const cl = parseInt(res.headers.get("content-length") ?? "0", 10);
    if (cl > 4 * 1024 * 1024) return null;
    const reader = res.body?.getReader();
    if (!reader) return null;
    const chunks: Uint8Array[] = [];
    let total = 0;
    for (;;) {
      const { done, value } = await reader.read();
      if (done) break;
      total += value.byteLength;
      if (total > 4 * 1024 * 1024) {
        await reader.cancel();
        return null;
      }
      chunks.push(value);
    }
    html = Buffer.concat(chunks).toString("utf8");
  } catch {
    return null;
  }
  try {
    const vc = new VirtualConsole();
    vc.on("error", () => {});
    const dom = new JSDOM(html, { url, virtualConsole: vc });
    const article = new Readability(dom.window.document).parse();
    if (!article?.content) return null;
    const md = NodeHtmlMarkdown.translate(article.content);
    const text = md
      .replace(/```[\s\S]*?```/g, " ")
      .replace(/!\[[^\]]*\]\([^)]*\)/g, " ")
      .replace(/\[([^\]]*)\]\([^)]*\)/g, "$1")
      .replace(/[#*_>`|-]+/g, " ")
      .replace(/\s+/g, " ");
    const sentences = (text.match(/[^.!?]+[.!?]+(?=\s|$)|[^.!?]+$/g) ?? [])
      .map((s) => s.trim())
      .filter((s) => s.length >= 30)
      .slice(0, MAX_SENTENCES);
    return sentences.length >= 8 ? sentences : null;
  } catch {
    return null;
  }
}
// --- end verbatim ---

// content shas of both eval corpora (loaded at start) + all kept docs (grows)
const exContentShas = new Set<string>();
const keptContentShas = new Set<string>();

function loadContentExclusions() {
  const sha1 = (s: string) => crypto.createHash("sha1").update(s).digest("hex");
  const ev = JSON.parse(
    fs.readFileSync(path.join(HERE, "../13-reader-marks-export/data/sentences.json"), "utf8")
  ).docs as any[];
  for (const d of ev) exContentShas.add(sha1(d.sentences.join("\n")));
  const disc = JSON.parse(fs.readFileSync(DISCOVERY, "utf8")).docs as any[];
  for (const d of disc) exContentShas.add(sha1(d.sentences.join("\n")));
  console.log(`exclusions: ${exContentShas.size} eval/discovery content shas`);
}

async function loadExclusions(): Promise<{ docIds: Set<string>; urlShas: Set<string> }> {
  const repl = fs
    .readFileSync(M10_CSV, "utf8")
    .trim()
    .split("\n")
    .slice(1)
    .map((l) => l.split(",")[0]);
  const disc = (JSON.parse(fs.readFileSync(DISCOVERY, "utf8")).docs as any[]).map(
    (d) => String(d.docId)
  );
  const docIds = new Set([...repl, ...disc]);
  console.log(
    `exclusions: ${repl.length} replication + ${disc.length} discovery = ${docIds.size} unique docIds`
  );
  // belt-and-suspenders: also exclude by normalized-URL sha (near-dup urls docs)
  const urlShas = new Set<string>();
  const ids = [...docIds];
  const snaps = await mapLimit(ids, 16, (id) => db.collection("urls").doc(id).get());
  for (const s of snaps) {
    if (!s.exists) continue;
    const { url, fullUrl } = s.data() as any;
    if (fullUrl) urlShas.add(urlSha(String(fullUrl)));
    if (url) urlShas.add(urlSha(String(url)));
  }
  console.log(`exclusions: ${urlShas.size} normalized-URL shas`);
  return { docIds, urlShas };
}

(async () => {
  if (!PROBE && !EXECUTE) {
    console.log("DRY RUN. Use --probe N or --execute.");
    process.exit(0);
  }
  const { docIds: exIds, urlShas: exShas } = await loadExclusions();
  loadContentExclusions();

  type Kept = {
    docId: string;
    urlSha: string;
    band: string;
    userCount: number;
    sentences: string[];
  };
  const kept: Kept[] = [];
  const keptIds = new Set<string>();
  const keptShas = new Set<string>();
  const failedIds = new Set<string>();
  fs.mkdirSync(path.dirname(PARTIAL), { recursive: true });
  if (!PROBE && fs.existsSync(PARTIAL)) {
    for (const line of fs.readFileSync(PARTIAL, "utf8").split("\n")) {
      if (!line.trim()) continue;
      const k = JSON.parse(line) as Kept;
      if (keptIds.has(k.docId)) continue;
      kept.push(k);
      keptIds.add(k.docId);
      keptShas.add(k.urlSha);
      keptContentShas.add(
        crypto.createHash("sha1").update(k.sentences.join("\n")).digest("hex")
      );
    }
    console.log(`[resume] ${kept.length} docs from corpus-partial.jsonl`);
  }
  if (!PROBE && fs.existsSync(FAILED)) {
    for (const line of fs.readFileSync(FAILED, "utf8").split("\n"))
      if (line.trim()) failedIds.add(line.trim());
    console.log(`[resume] ${failedIds.size} known-failed docIds skipped`);
  }
  let shortfall = 0;

  // highest band first so shortfall rolls DOWN (PREREG)
  for (const band of [...BANDS].reverse()) {
    const resumed = kept.filter((k) => k.band === band.name).length;
    const target = PROBE ? Math.ceil(PROBE / 4) : PER_BAND + shortfall;
    let q = db
      .collection("urls")
      .where("userCount", ">=", band.lo)
      .orderBy("userCount")
      .select("url", "fullUrl", "userCount", "domain")
      .limit(PROBE ? PROBE * 3 : target * OVERSAMPLE);
    if (band.hi !== null)
      q = db
        .collection("urls")
        .where("userCount", ">=", band.lo)
        .where("userCount", "<", band.hi)
        .orderBy("userCount")
        .select("url", "fullUrl", "userCount", "domain")
        .limit(PROBE ? PROBE * 3 : target * OVERSAMPLE);
    const snap = await q.get();
    // seeded shuffle for spread within the band; deterministic across runs
    const candidates = shuffleSeeded(snap.docs, seedFrom(`band:${band.name}`));
    let bandKept = resumed;
    let excluded = 0;
    let failed = 0;
    for (const batchStart of Array.from(
      { length: Math.ceil(candidates.length / 32) },
      (_, i) => i * 32
    )) {
      if (bandKept >= target) break;
      const batch = candidates.slice(batchStart, batchStart + 32);
      const results = await mapLimit(batch, 8, async (doc) => {
        const { url, fullUrl, userCount } = doc.data() as any;
        const u = String(fullUrl || url || "");
        const sha = urlSha(u);
        if (exIds.has(doc.id) || exShas.has(sha)) return { excluded: true } as any;
        if (keptIds.has(doc.id) || keptShas.has(sha)) return { excluded: true } as any;
        if (failedIds.has(doc.id)) return { excluded: true } as any;
        const sents = await fetchSentences(u);
        if (!sents || sents.length < MIN_DOC_SENTENCES)
          return { failed: true, docId: doc.id } as any;
        // CONTENT-level exclusion (audit round 1): the docId/URL exclusion missed 13
        // syndicated mirrors of eval articles. Also dedupes identical articles within
        // the corpus (the first build kept 68 docs in 32 identical-content groups).
        const contentSha = crypto
          .createHash("sha1")
          .update(sents.join("\n"))
          .digest("hex");
        if (exContentShas.has(contentSha) || keptContentShas.has(contentSha))
          return { excluded: true } as any;
        keptContentShas.add(contentSha);
        return {
          docId: doc.id,
          urlSha: sha,
          band: band.name,
          userCount: Number(userCount ?? 0),
          sentences: sents,
        };
      });
      for (const r of results) {
        if ((r as any).excluded) {
          excluded++;
          continue;
        }
        if ((r as any).failed) {
          failed++;
          failedIds.add((r as any).docId);
          if (!PROBE) fs.appendFileSync(FAILED, `${(r as any).docId}\n`);
          continue;
        }
        if (bandKept >= target) continue;
        const k = r as Kept;
        if (keptIds.has(k.docId) || keptShas.has(k.urlSha)) continue;
        kept.push(k);
        keptIds.add(k.docId);
        keptShas.add(k.urlSha);
        bandKept++;
        if (!PROBE) fs.appendFileSync(PARTIAL, `${JSON.stringify(k)}\n`);
      }
      console.log(
        `  band ${band.name}: kept ${bandKept}/${target} (excluded ${excluded}, failed ${failed})`
      );
    }
    shortfall = Math.max(0, target - bandKept);
    console.log(
      `band ${band.name}: DONE kept=${bandKept} target=${target} shortfall->${shortfall}`
    );
  }

  // final exclusion assert
  for (const k of kept) {
    if (exIds.has(k.docId) || exShas.has(k.urlSha)) {
      console.error(`ASSERT FAIL: excluded doc in corpus: ${k.docId}`);
      process.exit(1);
    }
  }
  console.log(`\nTOTAL kept: ${kept.length}; exclusion assert passed`);
  if (PROBE) {
    for (const k of kept)
      console.log(`  ${k.docId} band=${k.band} uc=${k.userCount} nSent=${k.sentences.length}`);
    process.exit(0);
  }
  fs.mkdirSync(path.dirname(OUT), { recursive: true });
  fs.writeFileSync(
    OUT,
    JSON.stringify({
      createdAt: Date.now(),
      gates: { minSent: MIN_DOC_SENTENCES, maxSent: MAX_SENTENCES },
      docs: kept,
    })
  );
  const byBand: Record<string, number> = {};
  for (const k of kept) byBand[k.band] = (byBand[k.band] ?? 0) + 1;
  console.log(`wrote ${OUT}:`, byBand);
  process.exit(0);
})();


==> anc/ceiling_ap.py <==
"""Crowd-half ceiling in AP -- the number HighlightBench cannot open without.

Split each document's readers in half. Build the label from half B, score half A's
aggregate counts as a *prediction* of it. That is what a perfect crowd model achieves.
No model calls, no embeddings, no network: everything is on disk.
"""
import json, random, statistics as st, math

AUG = "10-v2-augment/augment.json"
FID = "06-compression-fidelity/fidelity-results-public.json"
TOP_Q = 0.15          # Paper IV's label rule
R = 200               # random splits per document
MIN_READERS = 6       # so each half has >= 3
MIN_SENT = 30         # the sentence-count gate this design proposes

docs = json.load(open(AUG))["docs"]
meta = json.load(open(FID))["sentMeta"]
assert len(docs) == len(meta), (len(docs), len(meta))

def ap(scores, labels, rnd):
    """Average precision. Ties broken at random so no arm inherits a position prior."""
    n = len(scores)
    order = sorted(range(n), key=lambda i: (-scores[i], rnd.random()))
    npos = sum(labels); 
    if npos == 0: return None
    hit = 0; s = 0.0
    for rank, i in enumerate(order, 1):
        if labels[i]:
            hit += 1; s += hit / rank
    return s / npos

rows = []
rnd = random.Random(20260731)
for d, m in zip(docs, meta):
    n = m["n"]; marks = d.get("readerMarks") or []
    if n < MIN_SENT or len(marks) < MIN_READERS: continue
    marks = [sorted({j for j in mk if 0 <= j < n}) for mk in marks]
    marks = [mk for mk in marks if mk]
    if len(marks) < MIN_READERS: continue
    ceil_s, lead_s, rand_s = [], [], []
    for _ in range(R):
        idx = list(range(len(marks))); rnd.shuffle(idx)
        h = len(idx) // 2
        A = [marks[i] for i in idx[:h]]; B = [marks[i] for i in idx[h:]]
        cntA = [0]*n; cntB = [0]*n
        for mk in A:
            for j in mk: cntA[j] += 1
        for mk in B:
            for j in mk: cntB[j] += 1
        npos = max(1, min(n-1, round(TOP_Q*n)))
        cand = sorted([i for i in range(n) if cntB[i] > 0], key=lambda i: (-cntB[i], rnd.random()))[:npos]
        if not cand: continue
        lab = [0]*n
        for i in cand: lab[i] = 1
        a = ap(cntA, lab, rnd)
        l = ap([n-i for i in range(n)], lab, rnd)
        r = ap([rnd.random() for _ in range(n)], lab, rnd)
        if a is not None: ceil_s.append(a); lead_s.append(l); rand_s.append(r)
    if ceil_s:
        rows.append((n, len(marks), st.mean(ceil_s), st.mean(lead_s), st.mean(rand_s)))

print(f"documents scored: {len(rows)}  (gates: >={MIN_SENT} sentences, >={MIN_READERS} readers)")
print(f"median sentences {st.median([r[0] for r in rows]):.0f}, median readers {st.median([r[1] for r in rows]):.0f}\n")
ce = [r[2] for r in rows]; le = [r[3] for r in rows]; ra = [r[4] for r in rows]
def ci(x):
    b=[]
    rr=random.Random(1)
    for _ in range(2000):
        s=[x[rr.randrange(len(x))] for _ in range(len(x))]; b.append(st.mean(s))
    b.sort(); return b[50], b[1949]
for name, v in [("crowd-half CEILING", ce), ("lead (floor)", le), ("random", ra)]:
    lo, hi = ci(v)
    print(f"  {name:22s} AP = {st.mean(v):.4f}  [{lo:.4f}, {hi:.4f}]")
gap = [c-l for c,l in zip(ce,le)]
sd = st.stdev(gap); se = sd/math.sqrt(len(gap))
print(f"\n  ceiling - lead (paired) = {st.mean(gap):+.4f}  se {se:.4f}  95% CI [{st.mean(gap)-1.96*se:+.4f}, {st.mean(gap)+1.96*se:+.4f}]")
print(f"  => the entire headroom above naive truncation is {st.mean(gap):.4f} AP")
print(f"\n  For reference, Paper IV's trained model beat lead by +0.0433 on ITS corpus (N=284).")
print(f"  If that transfers, a trained model already captures ~{0.0433/st.mean(gap)*100:.0f}% of this headroom.")


==> anc/cluster-results.json <==
{
 "nDocs": 112,
 "nDomains": 74,
 "contrasts": {
  "fusion_vs_best": {
   "est": 0.0158635422238505,
   "lo": 0.004446170573149284,
   "hi": 0.026939165726995912,
   "p_perm": 0.0065,
   "p_holm": 0.0195
  },
  "fusion_vs_best_plus_position": {
   "est": 0.026925087352819642,
   "lo": 0.012325312890444584,
   "hi": 0.0423206125657926,
   "p_perm": 0.0019,
   "p_holm": 0.0076
  },
  "ablated_fusion_vs_best_plus_position": {
   "est": 0.02055862370278464,
   "lo": 0.006863421379486053,
   "hi": 0.03476276539876039,
   "p_perm": 0.0088,
   "p_holm": 0.0176
  },
  "position_increment": {
   "est": 0.0070130844815837175,
   "lo": -0.001734307692634662,
   "hi": 0.015674167403143518,
   "p_perm": 0.1254,
   "p_holm": 0.1254
  },
  "headroom": {
   "est": 0.2027675163122836,
   "lo": 0.16976359237156344,
   "hi": 0.2341638811576631
  },
  "best_vs_floor": {
   "est": 0.10653202167404287,
   "lo": 0.07520168909869744,
   "hi": 0.13939064824990907
  },
  "fuse3_noGeminiAtAll_vs_best_plus_position": {
   "est": 0.012873496214228888,
   "lo": 0.0009249353093120265,
   "hi": 0.025444839683514853
  }
 },
 "winRate": 0.6607142857142857,
 "trimmedMean10": 0.016935879538074097,
 "mappingCertainSubset": {
  "n": 10,
  "fusion_vs_best": 0.0131360758454622
 }
}

==> anc/cluster_and_holm.py <==
"""Round-4 audit repairs, as a committed artifact.

(1) The programme's convention (Papers IV/VI/VII) is DOMAIN-CLUSTERED inference; the first
    draft's intervals were document-level. This recomputes every headline contrast with a
    4000-resample domain-clustered bootstrap and a 10k domain sign-flip permutation p.
(2) Holm correction over the 4-contrast headline family -- the programme's audit history
    (03-'s N7) records 'zero multiplicity control' as a past defect; not repeating it.
(3) Win-rate / trimmed-mean / mapping-certain-subset robustness descriptors.

Writes cluster-results.json; the paper quotes from it.
"""
import json, random, collections, statistics as st, csv

r=json.load(open('results.json')); P=r['perDoc']; ids=r['docIds']
blob=json.load(open('../06-compression-fidelity/fidelity-results-public.json'))
domains=blob['domains']; meta=blob['sentMeta']
dom=[domains[d] for d in ids]; uniq=sorted(set(dom))
byd=collections.defaultdict(list)
for i,dm in enumerate(dom): byd[dm].append(i)

def clus(a,b,B=4000,seed=11):
    diff=[x-y for x,y in zip(P[a],P[b])]
    rnd=random.Random(seed); means=[]
    for _ in range(B):
        s=[]
        for dm in (uniq[rnd.randrange(len(uniq))] for _ in range(len(uniq))):
            s.extend(diff[i] for i in byd[dm])
        means.append(st.mean(s))
    means.sort()
    return st.mean(diff), means[int(0.025*B)], means[int(0.975*B)]

def pval(a,b,B=10000,seed=13):
    diff=[x-y for x,y in zip(P[a],P[b])]; obs=st.mean(diff)
    rnd=random.Random(seed); cnt=0
    for _ in range(B):
        s=0.0; n=0
        for dm in uniq:
            f=1 if rnd.random()<0.5 else -1
            for i in byd[dm]: s+=f*diff[i]; n+=1
        if abs(s/n)>=abs(obs): cnt+=1
    return max(cnt,1)/B

out={"nDocs":len(ids),"nDomains":len(uniq),"contrasts":{}}
FAMILY=[('fuse5+lead','single:gemini-3.1-pro-preview','fusion_vs_best'),
        ('fuse5+lead','gemini+lead','fusion_vs_best_plus_position'),
        ('fuse4_noGemini+lead','gemini+lead','ablated_fusion_vs_best_plus_position'),
        ('fuse5+lead','fuse5','position_increment')]
EXTRA=[('ceiling','lead','headroom'),('single:gemini-3.1-pro-preview','lead','best_vs_floor'),
       ('fuse3_noGeminiAtAll+lead','gemini+lead','fuse3_noGeminiAtAll_vs_best_plus_position')]
ps=[]
for a,b,key in FAMILY+EXTRA:
    m,lo,hi=clus(a,b)
    rec={"est":m,"lo":lo,"hi":hi}
    if (a,b,key) in FAMILY or key in [f[2] for f in FAMILY]:
        p=pval(a,b); rec["p_perm"]=p
        if key in [f[2] for f in FAMILY]: ps.append((key,p))
    out["contrasts"][key]=rec
ps.sort(key=lambda x:x[1]); mI=len(ps)
for i,(key,p) in enumerate(ps):
    out["contrasts"][key]["p_holm"]=min(1.0,(mI-i)*p)
d=[x-y for x,y in zip(P['fuse5+lead'],P['single:gemini-3.1-pro-preview'])]
ds=sorted(d)
out["winRate"]=sum(1 for x in d if x>0)/len(d)
out["trimmedMean10"]=st.mean(ds[6:-6])

# mapping-certain subset
kept=collections.defaultdict(set)
for row in csv.DictReader(open('../reproduce/keepsets_by_sentence.csv')):
    if abs(float(row['ratio'])-0.2)>1e-9: continue
    if row['kept_llm']=='1': kept[int(row['doc'])].add(int(row['sent']))
cache=json.load(open('../12-model-panel/panel-cache.json'))
by_sha=collections.defaultdict(dict)
for k,v in cache.items():
    mo,pp,sha=k.split('|'); by_sha[sha][(mo,pp)]=v
sha_n={s:max(max(v)+1 for v in dd.values() if v) for s,dd in by_sha.items()}
exact=[]
for dd in range(len(meta)):
    n=meta[dd]['n']; k=round(0.2*n)
    if not kept.get(dd): continue
    hits={s for s in (s for s,nn in sha_n.items() if nn==n)
          if any(len(rk)>=k and set(rk[:k])==kept[dd] for rk in by_sha[s].values())}
    if len(hits)==1: exact.append(dd)
sub=[i for i,dd in enumerate(ids) if dd in exact]
out["mappingCertainSubset"]={"n":len(sub),
    "fusion_vs_best":st.mean([P['fuse5+lead'][i]-P['single:gemini-3.1-pro-preview'][i] for i in sub]) if sub else None}
json.dump(out,open('cluster-results.json','w'),indent=1)
for k,v in out["contrasts"].items():
    extra=f"  p={v.get('p_perm','—')} holm={v.get('p_holm','—')}" if 'p_perm' in v else ""
    print(f"  {k:38s} {v['est']:+.4f} [{v['lo']:+.4f}, {v['hi']:+.4f}]{extra}")
print(f"  winRate {out['winRate']:.2f}  trimmedMean {out['trimmedMean10']:+.4f}  certainSubset N={out['mappingCertainSubset']['n']} est {out['mappingCertainSubset']['fusion_vs_best']:+.4f}")


==> anc/collect.py <==
#!/usr/bin/env python3
"""H1/H2 paid half: five-model ranking collection over the replication corpus.

Reuses panel.py verbatim -- user_prompt('orig'), call(), parse_ranking(), env() -- via
module import, so the prompt and providers are byte-identical to the discovery study.
Cache: data/replication-cache.json, keyed model|orig|sha1(joined sentences) (same
convention). Rerun-safe: cached docs are skipped.

Run:  python3 collect.py --execute     (from this directory)
"""
import json, os, sys, hashlib, importlib.util, time

HERE = os.path.dirname(os.path.abspath(__file__))
PANEL_DIR = os.path.join(HERE, "..", "..", "human-vs-llm-salience", "12-model-panel")
spec = importlib.util.spec_from_file_location("panel", os.path.join(PANEL_DIR, "panel.py"))
panel = importlib.util.module_from_spec(spec)
# panel.py runs its main only under __main__, so import is safe
spec.loader.exec_module(panel)

MODELS = [
    ("gpt-5.4",                     panel.OPENAI),
    ("gpt-5.5",                     panel.OPENAI),
    ("claude-sonnet-4-5-20250929",  panel.ANTHROPIC),
    ("gemini-3.1-pro-preview",      panel.GEMINI),
    ("gemini-3.6-flash",            panel.GEMINI),
]
CACHE = os.path.join(HERE, "data", "replication-cache.json")
SENTS = os.path.join(HERE, "data", "sentences.json")
EXECUTE = "--execute" in sys.argv

docs = json.load(open(SENTS))["docs"]
cache = json.load(open(CACHE)) if os.path.exists(CACHE) else {}
todo = []
for d in docs:
    sha = hashlib.sha1("\n".join(d["sentences"]).encode()).hexdigest()
    for model, prov in MODELS:
        k = f"{model}|orig|{sha}"
        if k not in cache:
            todo.append((d["docId"], sha, model, prov, d["sentences"]))
print(f"{len(docs)} docs x {len(MODELS)} models = {len(docs)*len(MODELS)} cells; cached {len(cache)}, to fetch {len(todo)}")
if not EXECUTE:
    print("DRY RUN. Re-run with --execute."); sys.exit(0)

import concurrent.futures, threading
keys = {prov: panel.env(panel.KEYS[prov]) for _, prov in MODELS}
lock = threading.Lock()
done = fail = 0
def work(item):
    global done, fail
    docId, sha, model, prov, sents = item
    k = f"{model}|orig|{sha}"
    try:
        txt, usage = panel.call(prov, model, sents, "orig", keys[prov])
        rank = panel.parse_ranking(txt, len(sents))
        with lock:
            if rank: cache[k] = rank; done += 1
            else:
                fail += 1; print(f"  UNPARSEABLE {model} {docId}", flush=True)
    except Exception as e:
        with lock:
            fail += 1; print(f"  FAIL {model} {docId}: {str(e)[:110]}", flush=True)
    with lock:
        if (done + fail) % 50 == 0:
            json.dump(cache, open(CACHE, "w"))
            print(f"  progress {done+fail}/{len(todo)} (ok {done}, fail {fail})", flush=True)
with concurrent.futures.ThreadPoolExecutor(max_workers=8) as ex:
    list(ex.map(work, todo))
json.dump(cache, open(CACHE, "w"))
print(f"\ndone: {done} ok, {fail} failed; cache {len(cache)} entries -> {CACHE}")


==> anc/collect_teacher_batch.py <==
#!/usr/bin/env python3
"""Round-2 teacher collection over the providers' Batch APIs (~50% price; PREREG-ROUND2.md).

Request bodies are byte-equivalent to panel.py's sync call() bodies; parsing reuses
panel.parse_ranking; results merge into the same data/teacher-cache.json.

Providers/batches:
  - OpenAI  (gpt-5.4, gpt-5.5): one uploaded JSONL file + batch PER MODEL (file-size limit)
  - Anthropic (claude-sonnet-4-5): inline /v1/messages/batches, chunks of 2,000 requests
  - Gemini  (gemini-3.1-pro-preview, gemini-3.6-flash): File API upload + batchGenerateContent
    job per model

State in data/batch-state.json (submitted ids, custom_id -> cacheKey map path). Rerun-safe:
prepare skips cached cells; fetch merges only missing keys.

Usage (from this directory):
  python3 collect_teacher_batch.py prepare [--limit N]   # build request files for missing cells
  python3 collect_teacher_batch.py submit                # submit everything prepared
  python3 collect_teacher_batch.py poll                  # one status pass over submitted batches
  python3 collect_teacher_batch.py fetch                 # download finished results -> cache
"""
import json, os, sys, io, time, hashlib, importlib.util, urllib.request, urllib.error, uuid

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data")
BDIR = os.path.join(DATA, "batch")
STATE = os.path.join(BDIR, "batch-state.json")
CACHE = os.path.join(DATA, "teacher-cache.json")
CORPUS = os.path.join(DATA, "corpus.json")

spec = importlib.util.spec_from_file_location(
    "panel", os.path.join(HERE, "..", "..", "human-vs-llm-salience", "12-model-panel", "panel.py"))
panel = importlib.util.module_from_spec(spec)
spec.loader.exec_module(panel)

OPENAI_MODELS = ["gpt-5.4", "gpt-5.5"]
ANTHROPIC_MODEL = "claude-sonnet-4-5-20250929"
GEMINI_MODELS = ["gemini-3.1-pro-preview", "gemini-3.6-flash"]
LIMIT = int(sys.argv[sys.argv.index("--limit") + 1]) if "--limit" in sys.argv else 0
SMOKE = "--smoke" in sys.argv  # 2 docs, keys marked |smoke| (never read by fusion)

K_OPENAI = panel.env(panel.KEYS[panel.OPENAI])
K_ANTHROPIC = panel.env(panel.KEYS[panel.ANTHROPIC])
K_GEMINI = panel.env(panel.KEYS[panel.GEMINI])


def http(url, method="GET", body=None, headers=None, raw=False, timeout=300):
    data = body if isinstance(body, (bytes, type(None))) else json.dumps(body).encode()
    h = dict(headers or {})
    if data is not None and "Content-Type" not in h:
        h["Content-Type"] = "application/json"
    # OpenAI scope propagation flaps 401 across edges for minutes after a key edit;
    # treat 401 as transient with patient retries (observed 2026-08-01).
    last = None
    for attempt in range(8):
        req = urllib.request.Request(url, data=data, headers=h, method=method)
        try:
            with urllib.request.urlopen(req, timeout=timeout) as r:
                payload = r.read()
            return payload if raw else json.loads(payload.decode())
        except urllib.error.HTTPError as e:
            last = e
            if e.code not in (401, 429, 500, 502, 503):
                raise
            time.sleep(45 if e.code == 401 else 15)
    raise last


def load_state():
    return json.load(open(STATE)) if os.path.exists(STATE) else {
        "openai": [], "anthropic": [], "gemini": [], "cidmap": {}}


def save_state(st):
    os.makedirs(BDIR, exist_ok=True)
    json.dump(st, open(STATE, "w"), indent=1)


def missing_cells():
    docs = json.load(open(CORPUS))["docs"]
    if SMOKE:
        docs = docs[:2]
    elif LIMIT:
        docs = docs[:LIMIT]
    cache = json.load(open(CACHE)) if os.path.exists(CACHE) else {}
    out = []  # (cacheKey, model, sentences)
    seen = set()
    variant = "smoke" if SMOKE else "orig"
    for d in docs:
        sha = hashlib.sha1("\n".join(d["sentences"]).encode()).hexdigest()
        for m in OPENAI_MODELS + [ANTHROPIC_MODEL] + GEMINI_MODELS:
            k = f"{m}|{variant}|{sha}"
            if (SMOKE or k not in cache) and k not in seen:
                seen.add(k)
                out.append((k, m, d["sentences"]))
    return out


def cid_for(key):
    # Anthropic custom_id must match [a-zA-Z0-9_-]{1,64}; keys contain '|' and '.'
    return "c" + hashlib.sha1(key.encode()).hexdigest()


def prepare():
    os.makedirs(BDIR, exist_ok=True)
    st = load_state()
    cells = missing_cells()
    print(f"missing cells: {len(cells)}")
    by_model = {}
    for k, m, sents in cells:
        by_model.setdefault(m, []).append((k, sents))
    for m, items in by_model.items():
        print(f"  {m}: {len(items)}")
    # OpenAI: one JSONL per model
    for m in OPENAI_MODELS:
        items = by_model.get(m, [])
        if not items:
            continue
        with open(os.path.join(BDIR, f"openai-{m.replace('.', '-')}.jsonl"), "w") as f:
            for k, sents in items:
                cid = cid_for(k)
                st["cidmap"][cid] = k
                body = {"model": m,
                        "messages": [{"role": "system", "content": panel.SYSTEM},
                                     {"role": "user", "content": panel.user_prompt(sents, "orig")}],
                        "max_completion_tokens": 32000}
                f.write(json.dumps({"custom_id": cid, "method": "POST",
                                    "url": "/v1/chat/completions", "body": body}) + "\n")
    # Anthropic: chunked request lists
    items = by_model.get(ANTHROPIC_MODEL, [])
    for ci in range(0, len(items), 2000):
        chunk = items[ci:ci + 2000]
        reqs = []
        for k, sents in chunk:
            cid = cid_for(k)
            st["cidmap"][cid] = k
            reqs.append({"custom_id": cid,
                         "params": {"model": ANTHROPIC_MODEL, "max_tokens": 16000,
                                    "system": panel.SYSTEM,
                                    "messages": [{"role": "user",
                                                  "content": panel.user_prompt(sents, "orig")}]}})
        json.dump({"requests": reqs},
                  open(os.path.join(BDIR, f"anthropic-{ci // 2000}.json"), "w"))
    # Gemini: one JSONL per model
    for m in GEMINI_MODELS:
        items = by_model.get(m, [])
        if not items:
            continue
        with open(os.path.join(BDIR, f"gemini-{m}.jsonl"), "w") as f:
            for k, sents in items:
                cid = cid_for(k)
                st["cidmap"][cid] = k
                req = {"systemInstruction": {"parts": [{"text": panel.SYSTEM}]},
                       "contents": [{"parts": [{"text": panel.user_prompt(sents, "orig")}]}],
                       "generationConfig": {"maxOutputTokens": 32000}}
                f.write(json.dumps({"key": cid, "request": req}) + "\n")
    save_state(st)
    print("prepared under data/batch/")


def _multipart(fields, file_field, filename, content, ctype):
    bound = uuid.uuid4().hex
    buf = io.BytesIO()
    for k, v in fields.items():
        buf.write(f"--{bound}\r\nContent-Disposition: form-data; name=\"{k}\"\r\n\r\n{v}\r\n".encode())
    buf.write(f"--{bound}\r\nContent-Disposition: form-data; name=\"{file_field}\"; "
              f"filename=\"{filename}\"\r\nContent-Type: {ctype}\r\n\r\n".encode())
    buf.write(content)
    buf.write(f"\r\n--{bound}--\r\n".encode())
    return buf.getvalue(), f"multipart/form-data; boundary={bound}"


def submit():
    st = load_state()
    only = sys.argv[sys.argv.index("--only") + 1].split(",") if "--only" in sys.argv else [
        "openai", "anthropic", "gemini"]
    # OpenAI
    for fn in sorted(os.listdir(BDIR)) if "openai" in only else []:
        if fn.startswith("openai-") and fn.endswith(".jsonl"):
            if any(b.get("file") == fn for b in st["openai"]):
                continue
            content = open(os.path.join(BDIR, fn), "rb").read()
            body, ctype = _multipart({"purpose": "batch"}, "file", fn, content, "application/jsonl")
            up = http("https://api.openai.com/v1/files", "POST", body,
                      {"Authorization": f"Bearer {K_OPENAI}", "Content-Type": ctype})
            b = http("https://api.openai.com/v1/batches", "POST",
                     {"input_file_id": up["id"], "endpoint": "/v1/chat/completions",
                      "completion_window": "24h"},
                     {"Authorization": f"Bearer {K_OPENAI}"})
            st["openai"].append({"file": fn, "batch_id": b["id"], "status": b["status"]})
            print(f"openai {fn}: batch {b['id']} {b['status']}")
            save_state(st)
    # Anthropic
    for fn in sorted(os.listdir(BDIR)) if "anthropic" in only else []:
        if fn.startswith("anthropic-") and fn.endswith(".json"):
            if any(b.get("file") == fn for b in st["anthropic"]):
                continue
            reqs = json.load(open(os.path.join(BDIR, fn)))
            b = http("https://api.anthropic.com/v1/messages/batches", "POST", reqs,
                     {"x-api-key": K_ANTHROPIC, "anthropic-version": "2023-06-01"})
            st["anthropic"].append({"file": fn, "batch_id": b["id"],
                                    "status": b["processing_status"]})
            print(f"anthropic {fn}: batch {b['id']} {b['processing_status']}")
            save_state(st)
    # Gemini
    for fn in sorted(os.listdir(BDIR)) if "gemini" in only else []:
        if fn.startswith("gemini-") and fn.endswith(".jsonl"):
            if any(b.get("file") == fn for b in st["gemini"]):
                continue
            model = fn[len("gemini-"):-len(".jsonl")]
            content = open(os.path.join(BDIR, fn), "rb").read()
            meta = json.dumps({"file": {"display_name": fn}}).encode()
            bound = uuid.uuid4().hex
            buf = io.BytesIO()
            buf.write(f"--{bound}\r\nContent-Type: application/json; charset=UTF-8\r\n\r\n".encode())
            buf.write(meta)
            buf.write(f"\r\n--{bound}\r\nContent-Type: application/jsonl\r\n\r\n".encode())
            buf.write(content)
            buf.write(f"\r\n--{bound}--\r\n".encode())
            up = http(f"https://generativelanguage.googleapis.com/upload/v1beta/files?key={K_GEMINI}",
                      "POST", buf.getvalue(),
                      {"Content-Type": f"multipart/related; boundary={bound}",
                       "X-Goog-Upload-Protocol": "multipart"})
            fname = up["file"]["name"]
            b = http(f"https://generativelanguage.googleapis.com/v1beta/models/{model}"
                     f":batchGenerateContent?key={K_GEMINI}", "POST",
                     {"batch": {"display_name": fn, "input_config": {"file_name": fname}}})
            st["gemini"].append({"file": fn, "model": model, "op": b["name"],
                                 "status": "submitted"})
            print(f"gemini {fn}: op {b['name']}")
            save_state(st)


def poll():
    st = load_state()
    for b in st["openai"]:
        r = http(f"https://api.openai.com/v1/batches/{b['batch_id']}", "GET", None,
                 {"Authorization": f"Bearer {K_OPENAI}"})
        b["status"] = r["status"]
        b["output_file_id"] = r.get("output_file_id")
        b["error_file_id"] = r.get("error_file_id")
        print(f"openai {b['file']}: {r['status']} "
              f"({r.get('request_counts', {})})")
    for b in st["anthropic"]:
        r = http(f"https://api.anthropic.com/v1/messages/batches/{b['batch_id']}", "GET", None,
                 {"x-api-key": K_ANTHROPIC, "anthropic-version": "2023-06-01"})
        b["status"] = r["processing_status"]
        b["results_url"] = r.get("results_url")
        print(f"anthropic {b['file']}: {r['processing_status']} ({r.get('request_counts', {})})")
    for b in st["gemini"]:
        r = http(f"https://generativelanguage.googleapis.com/v1beta/{b['op']}?key={K_GEMINI}")
        done = r.get("done", False)
        meta_state = (r.get("metadata") or {}).get("state", "")
        b["status"] = "done" if done else meta_state or "running"
        if done:
            resp = r.get("response") or {}
            b["out_file"] = ((resp.get("output") or {}).get("responsesFile")
                             or (resp.get("responsesFile")))
            if r.get("error"):
                b["error"] = r["error"]
        print(f"gemini {b['file']}: {b['status']}")
    save_state(st)


def _merge(results):
    cache = json.load(open(CACHE)) if os.path.exists(CACHE) else {}
    added = bad = 0
    st = load_state()
    for cid, txt in results:
        key = st["cidmap"].get(cid)
        if not key or key in cache:
            continue
        n_sha = key.split("|")[2]
        # sentence count: recover n from corpus by sha
        n = _sha_to_n().get(n_sha)
        rank = panel.parse_ranking(txt, n) if n else None
        if rank:
            cache[key] = rank
            added += 1
        else:
            bad += 1
    json.dump(cache, open(CACHE, "w"))
    print(f"merged: +{added} rankings ({bad} unparseable); cache {len(cache)}")


_N = None


def _sha_to_n():
    global _N
    if _N is None:
        _N = {}
        for d in json.load(open(CORPUS))["docs"]:
            _N[hashlib.sha1("\n".join(d["sentences"]).encode()).hexdigest()] = len(d["sentences"])
    return _N


def fetch():
    st = load_state()
    results = []
    for b in st["openai"]:
        if b.get("status") == "completed" and b.get("output_file_id") and not b.get("fetched"):
            raw = http(f"https://api.openai.com/v1/files/{b['output_file_id']}/content", "GET",
                       None, {"Authorization": f"Bearer {K_OPENAI}"}, raw=True)
            for line in raw.decode().splitlines():
                if not line.strip():
                    continue
                o = json.loads(line)
                body = ((o.get("response") or {}).get("body")) or {}
                txt = (((body.get("choices") or [{}])[0]).get("message") or {}).get("content", "")
                results.append((o["custom_id"], txt))
            b["fetched"] = True
    for b in st["anthropic"]:
        if b.get("status") == "ended" and b.get("results_url") and not b.get("fetched"):
            raw = http(b["results_url"], "GET", None,
                       {"x-api-key": K_ANTHROPIC, "anthropic-version": "2023-06-01"}, raw=True)
            for line in raw.decode().splitlines():
                if not line.strip():
                    continue
                o = json.loads(line)
                res = o.get("result") or {}
                if res.get("type") != "succeeded":
                    continue
                msg = res.get("message") or {}
                txt = "".join(c.get("text", "") for c in msg.get("content", [])
                              if c.get("type") == "text")
                results.append((o["custom_id"], txt))
            b["fetched"] = True
    for b in st["gemini"]:
        if b.get("status") == "done" and b.get("out_file") and not b.get("fetched"):
            fid = b["out_file"]
            raw = http(f"https://generativelanguage.googleapis.com/download/v1beta/{fid}"
                       f":download?alt=media&key={K_GEMINI}", raw=True)
            for line in raw.decode().splitlines():
                if not line.strip():
                    continue
                o = json.loads(line)
                resp = o.get("response") or {}
                cands = resp.get("candidates") or []
                txt = "".join(p.get("text", "")
                              for p in (cands[0].get("content", {}) if cands else {}).get("parts", []))
                results.append((o.get("key"), txt))
            b["fetched"] = True
    save_state(st)
    _merge(results)


if __name__ == "__main__":
    cmd = sys.argv[1] if len(sys.argv) > 1 else ""
    {"prepare": prepare, "submit": submit, "poll": poll, "fetch": fetch}.get(
        cmd, lambda: print(__doc__))()


==> anc/combiner.py <==
"""Can a LEARNED combiner over existing arms beat frontier zero-shot? (yes: 77% vs 47%)

Free: every arm is a published keep set already on disk. No model calls, no network.
Document index verified 120/120 against sentMeta. 2-fold CV ACROSS DOCUMENTS, so no
document is scored by a combiner that was fit on it.
"""
import json, csv, random, collections, statistics as st, math
import numpy as np

ARMS = ['kept_lead','kept_random','kept_length','kept_centrality',
        'kept_llm','kept_llm_anthropic','kept_llmlingua2']
FEAT_ARMS = ['kept_lead','kept_length','kept_centrality','kept_llm','kept_llm_anthropic','kept_llmlingua2']
TOP_Q, R, MIN_R, MIN_S, RATIO = 0.15, 25, 6, 30, 0.2

meta = json.load(open('06-compression-fidelity/fidelity-results-public.json'))["sentMeta"]
docs = json.load(open('10-v2-augment/augment.json'))["docs"]
keep = {a: collections.defaultdict(set) for a in ARMS}
nsent = collections.defaultdict(int)
for r in csv.DictReader(open('reproduce/keepsets_by_sentence.csv')):
    if abs(float(r['ratio']) - RATIO) > 1e-9: continue
    d, s = int(r['doc']), int(r['sent'])
    nsent[d] = max(nsent[d], s + 1)
    for a in ARMS:
        if r[a] == '1': keep[a][d].add(s)
assert all(nsent[d] == meta[d]['n'] for d in nsent), "CSV index does not align with sentMeta"

def ap(sc, lab, rnd):
    n = len(sc); o = sorted(range(n), key=lambda i: (-sc[i], rnd.random())); npos = int(sum(lab))
    if npos == 0: return None
    h = 0; t = 0.0
    for rk, i in enumerate(o, 1):
        if lab[i]: h += 1; t += h / rk
    return t / npos

def fit(X, y, iters=300, lr=0.5, l2=1e-3):
    w = np.zeros(X.shape[1])
    for _ in range(iters):
        p = 1 / (1 + np.exp(-np.clip(X @ w, -30, 30)))
        w -= lr * ((X.T @ (p - y)) / len(y) + l2 * w)
    return w

U = []
for d, (m, doc) in enumerate(zip(meta, docs)):
    n = m['n']; mk = [sorted({j for j in x if 0 <= j < n}) for x in (doc.get('readerMarks') or [])]
    mk = [x for x in mk if x]
    if n < MIN_S or len(mk) < MIN_R or not keep['kept_lead'].get(d) or len(m.get('len') or []) != n: continue
    lg = [math.log(1 + l) for l in m['len']]; mu = st.mean(lg); sd = st.pstdev(lg) or 1.0
    X  = np.array([[*[1.0 if i in keep[a][d] else 0.0 for a in FEAT_ARMS],
                    i/(n-1) if n > 1 else 0., (i/(n-1))**2 if n > 1 else 0.,
                    lg[i], (lg[i]-mu)/sd, 1. if i == 0 else 0., 1. if i == n-1 else 0., 1.]
                   for i in range(n)])
    Xa = np.array([[*[1.0 if i in keep[a][d] else 0.0 for a in FEAT_ARMS], 1.] for i in range(n)])
    U.append((d, n, mk, X, Xa))
print(f"documents: {len(U)}   (features: 6 arm indicators + 6 surface + bias)\n")

rnd = random.Random(20260731); res = collections.defaultdict(list)
for rep in range(R):
    L = []
    for d, n, mk, X, Xa in U:
        idx = list(range(len(mk))); rnd.shuffle(idx); h = len(idx)//2
        cA = [0]*n; cB = [0]*n
        for x in (mk[i] for i in idx[:h]):
            for j in x: cA[j] += 1
        for x in (mk[i] for i in idx[h:]):
            for j in x: cB[j] += 1
        npos = max(1, min(n-1, round(TOP_Q*n)))
        cand = sorted([i for i in range(n) if cB[i] > 0], key=lambda i: (-cB[i], rnd.random()))[:npos]
        lab = np.zeros(n)
        for i in cand: lab[i] = 1
        ksz = round(RATIO*n)
        crowdA = set(sorted([i for i in range(n) if cA[i] > 0], key=lambda i: (-cA[i], rnd.random()))[:ksz])
        L.append((d, n, X, Xa, lab, crowdA))
    order = list(range(len(L))); rnd.shuffle(order); half = len(order)//2
    for tr, te in [(order[:half], order[half:]), (order[half:], order[:half])]:
        w  = fit(np.vstack([L[j][2] for j in tr]), np.concatenate([L[j][4] for j in tr]))
        wa = fit(np.vstack([L[j][3] for j in tr]), np.concatenate([L[j][4] for j in tr]))
        for k in te:
            d, n, X, Xa, lab, crowdA = L[k]; ll = list(lab)
            res['LEARNED combiner (arms + surface)'].append(ap(list(X @ w), ll, rnd))
            res['LEARNED combiner (arms only)'].append(ap(list(Xa @ wa), ll, rnd))
            res['CEILING (crowd-half)'].append(ap([1.0 if i in crowdA else 0. for i in range(n)], ll, rnd))
            cl, gp, ld = keep['kept_llm_anthropic'][d], keep['kept_llm'][d], keep['kept_lead'][d]
            res['claude+gpt+lead vote (unweighted)'].append(ap([(i in cl)+(i in gp)+(i in ld) for i in range(n)], ll, rnd))
            res['claude'].append(ap([1.0 if i in cl else 0. for i in range(n)], ll, rnd))
            res['lead'].append(ap([1.0 if i in ld else 0. for i in range(n)], ll, rnd))

M = {k: st.mean([x for x in v if x is not None]) for k, v in res.items()}
base, ceil = M['lead'], M['CEILING (crowd-half)']
print(f"  {'arm':42s} {'AP':>7} {'vs lead':>9} {'% headroom':>11}")
print("  " + "-"*74)
for k, v in sorted(M.items(), key=lambda x: -x[1]):
    print(f"  {k:42s} {v:7.4f} {v-base:+9.4f} {(v-base)/(ceil-base)*100:10.0f}%")
d = [a-b for a, b in zip(res['LEARNED combiner (arms + surface)'], res['claude']) if a is not None and b is not None]
se = st.stdev(d)/math.sqrt(len(d))
print(f"\n  LEARNED - claude (paired): {st.mean(d):+.4f} [{st.mean(d)-1.96*se:+.4f}, {st.mean(d)+1.96*se:+.4f}]")
print(f"  (benchmark MDD is 0.0197, so this gap is ~{st.mean(d)/0.0197:.1f}x resolvable)")


==> anc/eval-results-r2.json <==
{
 "student": "s3",
 "nDocs": 217,
 "means": {
  "lead": 0.25234831579449735,
  "best-single": 0.3588293174365051,
  "fuse5+lead": 0.3779129438957475,
  "S_best": 0.36578913523065454,
  "random": 0.18834254451046128,
  "random2": 0.19615145567731782,
  "prevalence": 0.1478226832600224
 },
 "contrasts": {
  "G1_student_vs_lead": {
   "est": 0.11344081943615718,
   "lo": 0.09055037472842342,
   "hi": 0.13867925208826828,
   "p_perm": 0.0001
  },
  "G2_student_vs_best_single": {
   "est": 0.006959817794149452,
   "lo": -0.00677018398058802,
   "hi": 0.019958661857056182,
   "p_perm": 0.3311
  },
  "student_vs_teacher": {
   "est": -0.01212380866509293,
   "lo": -0.018934462351787154,
   "hi": -0.004640301801377637,
   "p_perm": 0.0028
  }
 },
 "holm": {
  "G1": 0.0002,
  "G2": 0.3311
 },
 "G1_pass": true,
 "G2_pass": false,
 "retention": 0.903445668987951
}

==> anc/eval-results.json <==
{
 "student": "s2",
 "nDocs": 217,
 "means": {
  "lead": 0.25234831579449735,
  "best-single": 0.3588293174365051,
  "fuse5+lead": 0.3779129438957475,
  "S_best": 0.33136055924045893,
  "random": 0.18834254451046128,
  "random2": 0.19615145567731782,
  "prevalence": 0.1478226832600224
 },
 "contrasts": {
  "G1_student_vs_lead": {
   "est": 0.07901224344596156,
   "lo": 0.06264296711901554,
   "hi": 0.09411257551052434,
   "p_perm": 0.0001
  },
  "G2_student_vs_best_single": {
   "est": -0.027468758196046182,
   "lo": -0.05423846737328024,
   "hi": -0.006904017130519037,
   "p_perm": 0.0074
  },
  "student_vs_teacher": {
   "est": -0.04655238465528856,
   "lo": -0.06089123920075655,
   "hi": -0.032988295916623556,
   "p_perm": 0.0001
  }
 },
 "holm": {
  "G1": 0.0002,
  "G2": 0.0074
 },
 "G1_pass": true,
 "G2_pass": false,
 "retention": 0.6292555844807614
}

==> anc/eval_prereg.py <==
#!/usr/bin/env python3
"""Pre-registered crowd evaluation of the distilled student (PREREG.md + Amendment 1).

Two passes:
  Pass A -- byte-identical re-run of replication_verdict.py's arm loop (fuse_teacher.anchor);
            must reproduce the committed H1 (+0.017945) or the run aborts.
  Pass B -- fresh Random(20260731); arms {lead, best-single, fuse5+lead, S_best} plus a
            random-scores harness control. Verdicts G1/G2 with domain-clustered bootstrap
            (4000, seed 11) + domain sign-flip permutation (10000, seed 13), Holm m=2.

The student is the one frozen in data/selection.json (written when Task 7 selected S_best;
this script refuses to run without it). One shot: results land in data/eval-results.json.

Run:  python3 eval_prereg.py            # pass A + pass B, pre-registered cells
      python3 eval_prereg.py --sweep    # labelled sensitivity sweeps (top_q, reader gate)
"""
import json, os, sys, random, collections, statistics as st

import fuse_teacher as ft

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data")

TOP_Q, R, MIN_R = 0.15, 40, 6


def run_pass_b(U, student, top_q=TOP_Q, min_r=MIN_R):
    """Per-doc mean APs for the pre-registered arms. Fresh stream, fixed arm order."""
    rnd = random.Random(20260731)
    per = collections.defaultdict(list)
    doms = []
    for docId, dom, n, mk, arms in U:
        if len(mk) < min_r:
            continue
        s_scores = student[docId]
        assert len(s_scores) == n, f"student score length mismatch on {docId}"
        rand_scores = [rnd.random() for _ in range(n)]  # harness control, per doc
        # twin control with an independent stream: the two random arms must agree.
        # (The original control compared random AP to prevalence — wrong null: with
        # small npos, E[AP_random] sits systematically above npos/n. Recorded in RESULTS.)
        rnd_b = random.Random(990000 + len(doms))
        rand_scores_b = [rnd_b.random() for _ in range(n)]
        acc = collections.defaultdict(list)
        for _ in range(R):
            idx = list(range(len(mk)))
            rnd.shuffle(idx)
            h = len(idx) // 2
            cB = [0] * n
            for x in (mk[i] for i in idx[h:]):
                for j in x:
                    cB[j] += 1
            npos = max(1, min(n - 1, round(top_q * n)))
            cand = sorted([i for i in range(n) if cB[i] > 0],
                          key=lambda i: (-cB[i], rnd.random()))[:npos]
            lab = [0] * n
            for i in cand:
                lab[i] = 1
            prev = sum(lab) / n
            acc["lead"].append(ft.ap([n - i for i in range(n)], lab, rnd))
            acc["best-single"].append(ap_or_none(arms["gemini-3.1-pro-preview"], lab, rnd))
            acc["fuse5+lead"].append(
                ft.ap(ft.fuse_scores([arms[m] for m in ft.MODELS], n), lab, rnd))
            acc["S_best"].append(ft.ap(s_scores, lab, rnd))
            acc["random"].append(ft.ap(rand_scores, lab, rnd))
            acc["random2"].append(ft.ap(rand_scores_b, lab, rnd))
            acc["prevalence"].append(prev)
        for k, v in acc.items():
            vv = [x for x in v if x is not None]
            if vv:
                per[k].append(st.mean(vv))
        doms.append(dom)
    return per, doms


def ap_or_none(sc, lab, rnd):
    return ft.ap(sc, lab, rnd)


def clus(per, doms, a, b, B=4000, seed=11):
    uniq = sorted(set(doms))
    byd = collections.defaultdict(list)
    for i, dm in enumerate(doms):
        byd[dm].append(i)
    diff = [x - y for x, y in zip(per[a], per[b])]
    r2 = random.Random(seed)
    means = []
    for _ in range(B):
        s = []
        for dm in (uniq[r2.randrange(len(uniq))] for _ in range(len(uniq))):
            s.extend(diff[i] for i in byd[dm])
        means.append(st.mean(s))
    means.sort()
    return st.mean(diff), means[int(0.025 * B)], means[int(0.975 * B)]


def pperm(per, doms, a, b, B=10000, seed=13):
    uniq = sorted(set(doms))
    byd = collections.defaultdict(list)
    for i, dm in enumerate(doms):
        byd[dm].append(i)
    diff = [x - y for x, y in zip(per[a], per[b])]
    obs = st.mean(diff)
    r2 = random.Random(seed)
    cnt = 0
    for _ in range(B):
        s = 0.0
        nn = 0
        for dm in uniq:
            f = 1 if r2.random() < 0.5 else -1
            for i in byd[dm]:
                s += f * diff[i]
                nn += 1
        if abs(s / nn) >= abs(obs):
            cnt += 1
    return max(cnt, 1) / B


def contrasts(per, doms):
    out = {}
    for a, b, key in [("S_best", "lead", "G1_student_vs_lead"),
                      ("S_best", "best-single", "G2_student_vs_best_single"),
                      ("S_best", "fuse5+lead", "student_vs_teacher")]:
        m, lo, hi = clus(per, doms, a, b)
        p = pperm(per, doms, a, b)
        out[key] = {"est": m, "lo": lo, "hi": hi, "p_perm": p}
    return out


def main():
    r2 = "--r2" in sys.argv
    sel_file = "selection-r2.json" if r2 else "selection.json"
    sel = json.load(open(os.path.join(DATA, sel_file)))
    s_name = sel["s_best"]
    student = json.load(open(os.path.join(DATA, f"{s_name}-eval-scores.json")))
    print(f"S_best = {s_name} (frozen in data/{sel_file})")

    print("\n== PASS A: harness anchor ==")
    ft.anchor()  # asserts against the committed replication H1

    U = ft.load_eval_docs()
    print(f"\n== PASS B: pre-registered cells ({len(U)} docs) ==")
    per, doms = run_pass_b(U, student)
    M = {k: st.mean(v) for k, v in per.items()}
    for k, v in sorted(M.items(), key=lambda x: -x[1]):
        print(f"  {k:14s} {v:7.4f}")
    # harness control: two independent random arms must agree, and sit below lead
    drift = abs(M["random"] - M["random2"])
    print(f"  [control] twin-random drift: {drift:.4f} (random {M['random']:.4f} / "
          f"random2 {M['random2']:.4f} / prevalence {M['prevalence']:.4f})")
    assert drift < 0.01, "harness control failed: independent random arms disagree"
    assert M["random"] < M["lead"], "harness control failed: random beats lead"

    C = contrasts(per, doms)
    # Holm over {G1, G2}, m=2
    ps = sorted([("G1", C["G1_student_vs_lead"]["p_perm"]),
                 ("G2", C["G2_student_vs_best_single"]["p_perm"])], key=lambda x: x[1])
    holm = {}
    for i, (k, p) in enumerate(ps):
        holm[k] = min(1.0, (2 - i) * p)
    g1, g2 = C["G1_student_vs_lead"], C["G2_student_vs_best_single"]
    g1_pass = g1["lo"] > 0 and g1["est"] >= 0.03
    g2_pass = g2["lo"] > 0 and holm["G2"] < 0.05
    retention = ((M["S_best"] - M["lead"]) / (M["fuse5+lead"] - M["lead"])
                 if M["fuse5+lead"] != M["lead"] else None)
    for key, c in C.items():
        print(f"  {key}: {c['est']:+.4f} [{c['lo']:+.4f}, {c['hi']:+.4f}]  p={c['p_perm']}")
    print(f"  Holm: G1 {holm['G1']:.4f}  G2 {holm['G2']:.4f}")
    print(f"\n  G1 (ship gate):    {'PASS' if g1_pass else 'FAIL'}")
    print(f"  G2 (stretch):      {'PASS' if g2_pass else 'FAIL'}")
    print(f"  retention of teacher edge over lead: {retention:.2f}")
    out_file = "eval-results-r2.json" if r2 else "eval-results.json"
    json.dump({"student": s_name, "nDocs": len(per["S_best"]), "means": M,
               "contrasts": C, "holm": holm,
               "G1_pass": g1_pass, "G2_pass": g2_pass, "retention": retention},
              open(os.path.join(DATA, out_file), "w"), indent=1)
    print(f"\nwrote data/{out_file}")


def sweep():
    r2 = "--r2" in sys.argv
    sel_file = "selection-r2.json" if r2 else "selection.json"
    sel = json.load(open(os.path.join(DATA, sel_file)))
    student = json.load(open(os.path.join(DATA, f"{sel['s_best']}-eval-scores.json")))
    U = ft.load_eval_docs()
    out = {}
    for name, tq, mr in [("top_q=0.10", 0.10, MIN_R), ("top_q=0.20", 0.20, MIN_R),
                         ("reader_gate=12", TOP_Q, 12)]:
        per, doms = run_pass_b(U, student, top_q=tq, min_r=mr)
        m, lo, hi = clus(per, doms, "S_best", "lead")
        m2, lo2, hi2 = clus(per, doms, "S_best", "best-single")
        out[name] = {"G1": [m, lo, hi], "G2": [m2, lo2, hi2], "nDocs": len(per["S_best"])}
        print(f"  {name}: G1 {m:+.4f} [{lo:+.4f},{hi:+.4f}]  G2 {m2:+.4f} [{lo2:+.4f},{hi2:+.4f}]")
    json.dump(out, open(os.path.join(DATA,
              "eval-sweeps-r2.json" if r2 else "eval-sweeps.json"), "w"), indent=1)


if __name__ == "__main__":
    if "--sweep" in sys.argv:
        sweep()
    else:
        main()


==> anc/fairness_check.py <==
"""The check that retracted this directory's headline.

AP rewards a graded ranking over a binary set with random tie-breaking, so a continuous
combiner compared against binary keep sets wins for free. This binarises every arm to the
same round(0.2n) budget and re-runs the comparison. Everything else is identical to
combiner.py.

Result: combiner - claude = -0.0009 [-0.0044, +0.0026]  (no difference)
        vote     - claude = -0.0104 [-0.0141, -0.0067]  (worse)
"""
import json, csv, random, collections, statistics as st, math
import numpy as np

ARMS = ['kept_lead','kept_random','kept_length','kept_centrality',
        'kept_llm','kept_llm_anthropic','kept_llmlingua2']
FEAT = ['kept_lead','kept_length','kept_centrality','kept_llm','kept_llm_anthropic','kept_llmlingua2']
TOP_Q, R, MIN_R, MIN_S, RATIO = 0.15, 25, 6, 30, 0.2

meta = json.load(open('06-compression-fidelity/fidelity-results-public.json'))["sentMeta"]
docs = json.load(open('10-v2-augment/augment.json'))["docs"]
keep = {a: collections.defaultdict(set) for a in ARMS}
for r in csv.DictReader(open('reproduce/keepsets_by_sentence.csv')):
    if abs(float(r['ratio']) - RATIO) > 1e-9: continue
    d, s = int(r['doc']), int(r['sent'])
    for a in ARMS:
        if r[a] == '1': keep[a][d].add(s)

def ap(sc, lab, rnd):
    n = len(sc); o = sorted(range(n), key=lambda i: (-sc[i], rnd.random())); npos = int(sum(lab))
    if npos == 0: return None
    h = 0; t = 0.0
    for rk, i in enumerate(o, 1):
        if lab[i]: h += 1; t += h / rk
    return t / npos

def binarise(sc, k, rnd):
    """Cut a graded score to the same budget every published arm was given."""
    n = len(sc); top = set(sorted(range(n), key=lambda i: (-sc[i], rnd.random()))[:k])
    return [1.0 if i in top else 0.0 for i in range(n)]

def fit(X, y, iters=300, lr=.5, l2=1e-3):
    w = np.zeros(X.shape[1])
    for _ in range(iters):
        p = 1 / (1 + np.exp(-np.clip(X @ w, -30, 30)))
        w -= lr * ((X.T @ (p - y)) / len(y) + l2 * w)
    return w

U = []
for d, (m, doc) in enumerate(zip(meta, docs)):
    n = m['n']; mk = [sorted({j for j in x if 0 <= j < n}) for x in (doc.get('readerMarks') or [])]
    mk = [x for x in mk if x]
    if n < MIN_S or len(mk) < MIN_R or not keep['kept_lead'].get(d) or len(m.get('len') or []) != n: continue
    lg = [math.log(1 + l) for l in m['len']]; mu = st.mean(lg); sd = st.pstdev(lg) or 1.
    X = np.array([[*[1. if i in keep[a][d] else 0. for a in FEAT],
                   i/(n-1) if n > 1 else 0., (i/(n-1))**2 if n > 1 else 0.,
                   lg[i], (lg[i]-mu)/sd, 1. if i == 0 else 0., 1. if i == n-1 else 0., 1.]
                  for i in range(n)])
    U.append((d, n, mk, X))

rnd = random.Random(20260731); res = collections.defaultdict(list)
for rep in range(R):
    L = []
    for d, n, mk, X in U:
        idx = list(range(len(mk))); rnd.shuffle(idx); h = len(idx)//2
        cB = [0]*n
        for x in (mk[i] for i in idx[h:]):
            for j in x: cB[j] += 1
        npos = max(1, min(n-1, round(TOP_Q*n)))
        cand = sorted([i for i in range(n) if cB[i] > 0], key=lambda i: (-cB[i], rnd.random()))[:npos]
        lab = np.zeros(n)
        for i in cand: lab[i] = 1
        L.append((d, n, X, lab))
    o = list(range(len(L))); rnd.shuffle(o); h = len(o)//2
    for tr, te in [(o[:h], o[h:]), (o[h:], o[:h])]:
        w = fit(np.vstack([L[j][2] for j in tr]), np.concatenate([L[j][3] for j in tr]))
        for k in te:
            d, n, X, lab = L[k]; ll = list(lab); ksz = round(RATIO*n); sc = list(X @ w)
            cl, gp, ld = keep['kept_llm_anthropic'][d], keep['kept_llm'][d], keep['kept_lead'][d]
            vote = [(i in cl)+(i in gp)+(i in ld) for i in range(n)]
            res['combiner GRADED (unfair)'].append(ap(sc, ll, rnd))
            res['combiner BINARISED 0.2n (FAIR)'].append(ap(binarise(sc, ksz, rnd), ll, rnd))
            res['vote GRADED (unfair)'].append(ap(vote, ll, rnd))
            res['vote BINARISED 0.2n (FAIR)'].append(ap(binarise(vote, ksz, rnd), ll, rnd))
            res['claude (binary, as published)'].append(ap([1. if i in cl else 0. for i in range(n)], ll, rnd))
            res['lead (binary)'].append(ap([1. if i in ld else 0. for i in range(n)], ll, rnd))

M = {k: st.mean([x for x in v if x is not None]) for k, v in res.items()}
b = M['lead (binary)']
print(f"  {'arm':38s} {'AP':>7} {'vs lead':>9}")
print("  " + "-"*58)
for k, v in sorted(M.items(), key=lambda x: -x[1]):
    print(f"  {k:38s} {v:7.4f} {v-b:+9.4f}")
print()
for a in ('combiner BINARISED 0.2n (FAIR)', 'vote BINARISED 0.2n (FAIR)'):
    d = [x-y for x, y in zip(res[a], res['claude (binary, as published)']) if x is not None and y is not None]
    se = st.stdev(d)/math.sqrt(len(d)); v = st.mean(d)
    print(f"  {a}\n    vs claude: {v:+.4f} [{v-1.96*se:+.4f}, {v+1.96*se:+.4f}]   "
          f"{'SURVIVES' if v-1.96*se > 0 else 'DIES'}")


==> anc/features.py <==
#!/usr/bin/env python3
"""Sentence embeddings + per-sentence features for the S1 student (PREREG.md).

Embeddings: OpenAI text-embedding-3-small (key OPENAI_API_KEY_RESEARCH, same env var the
model panel uses). Cache: data/emb.npy (float16, one row per unique sentence) +
data/emb-index.json (sha1(sentence) -> row). Rerun-safe, append-only.

Features per sentence (PREREG): [position_frac, log_sent_chars, cos_to_doc_centroid,
log_n_sents, PCA-128(embedding)] -> 132 columns. PCA fit on TRAIN docs only
(models/pca.joblib); targets = within-doc z-normalized teacher scores.

CLI:
  python3 features.py --embed-corpus     # embed training corpus sentences (paid, ~$0.5)
  python3 features.py --embed-eval       # embed the 217-eval-doc sentences (paid, ~$0.1)
  python3 features.py --build            # fit PCA on train, write features-{train,val}.npz
"""
import json, os, sys, re, hashlib, math, time, urllib.request

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ENV = os.path.join(HERE, "..", "..", "..", ".env.local")
DATA = os.path.join(HERE, "data")
EMB_NPY = os.path.join(DATA, "emb.npy")
EMB_IDX = os.path.join(DATA, "emb-index.json")
DIM = 1536
EMB_MODEL = "text-embedding-3-small"


def env(name):
    if os.environ.get(name):
        return os.environ[name]
    for line in open(ENV, encoding="utf-8"):
        m = re.match(rf"^{name}=(.*)$", line.strip())
        if m:
            return m.group(1).strip().strip('"').strip("'")
    return None


def load_cache():
    if os.path.exists(EMB_NPY) and os.path.exists(EMB_IDX):
        return np.load(EMB_NPY), json.load(open(EMB_IDX))
    return np.zeros((0, DIM), dtype=np.float16), {}


def save_cache(mat, idx):
    np.save(EMB_NPY, mat)
    json.dump(idx, open(EMB_IDX, "w"))


def embed_sentences(sentences):
    """Embed all uncached sentences; returns nothing (cache updated)."""
    mat, idx = load_cache()
    todo = []
    seen = set()
    for s in sentences:
        h = hashlib.sha1(s.encode()).hexdigest()
        if h not in idx and h not in seen:
            todo.append((h, s))
            seen.add(h)
    print(f"{len(sentences)} sentences, {len(todo)} uncached")
    if not todo:
        return
    key = env("OPENAI_API_KEY_RESEARCH")
    assert key, "OPENAI_API_KEY_RESEARCH missing"
    rows = []
    tokens_est = 0
    for i in range(0, len(todo), 512):
        batch = todo[i : i + 512]
        def clean(s):
            s = "".join(ch for ch in s[:8000] if ch >= " " or ch in "\t")
            return s if s.strip() else "empty"
        body = {"model": EMB_MODEL, "input": [clean(s) for _, s in batch]}
        req = urllib.request.Request(
            "https://api.openai.com/v1/embeddings",
            data=json.dumps(body).encode(),
            headers={"Content-Type": "application/json", "Authorization": f"Bearer {key}"},
            method="POST",
        )
        resp = None
        for attempt in range(4):
            try:
                with urllib.request.urlopen(req, timeout=120) as r:
                    resp = json.loads(r.read().decode())
                break
            except urllib.error.HTTPError as e:
                if e.code == 400:
                    break  # bad item inside; fall through to per-item mode
                if attempt == 3:
                    raise
                time.sleep(2 ** (attempt + 1))
            except Exception:
                if attempt == 3:
                    raise
                time.sleep(2 ** (attempt + 1))
        if resp is None:
            # per-item fallback: embed one by one, zero-vector the rejects
            vecs = []
            for _, s in batch:
                b1 = {"model": EMB_MODEL, "input": [clean(s)]}
                r1 = urllib.request.Request(
                    "https://api.openai.com/v1/embeddings", data=json.dumps(b1).encode(),
                    headers={"Content-Type": "application/json",
                             "Authorization": f"Bearer {key}"}, method="POST")
                try:
                    with urllib.request.urlopen(r1, timeout=60) as rr:
                        vecs.append(json.loads(rr.read().decode())["data"][0]["embedding"])
                except Exception:
                    vecs.append([0.0] * DIM)
            print(f"  [warn] batch at {i} had reject(s); per-item fallback used", flush=True)
        else:
            vecs = [d["embedding"] for d in sorted(resp["data"], key=lambda d: d["index"])]
        rows.extend(vecs)
        tokens_est += (resp or {}).get("usage", {}).get("total_tokens", 0)
        if (i // 512) % 20 == 0:
            print(f"  {i + len(batch)}/{len(todo)} embedded", flush=True)
        if len(rows) >= 100352:  # incremental save every ~100k rows (crash-proof)
            add = np.array(rows, dtype=np.float16)
            base = mat.shape[0]
            for j, (h, _) in enumerate(todo[i + len(batch) - len(rows): i + len(batch)]):
                idx[h] = base + j
            mat = np.vstack([mat, add]) if base else add
            save_cache(mat, idx)
            rows = []
            print(f"  [saved] cache now {mat.shape[0]} rows", flush=True)
    if rows:
        # final save maps only the UNSAVED tail (incremental saves handled the rest)
        add = np.array(rows, dtype=np.float16)
        base = mat.shape[0]
        for j, (h, _) in enumerate(todo[len(todo) - len(rows):]):
            idx[h] = base + j
        mat = np.vstack([mat, add]) if base else add
        save_cache(mat, idx)
    print(f"cache: {mat.shape[0]} rows; this run ~{tokens_est} tokens "
          f"(~${tokens_est / 1e6 * 0.02:.2f})")


def doc_matrix(sentences, mat, idx):
    rows = [idx[hashlib.sha1(s.encode()).hexdigest()] for s in sentences]
    return mat[rows].astype(np.float32)


def is_val(doc_id):
    return hashlib.sha1(doc_id.encode()).hexdigest()[-1] == "0"


def build_features():
    from sklearn.decomposition import PCA
    import joblib

    corpus = json.load(open(os.path.join(DATA, "corpus.json")))["docs"]
    teacher = json.load(open(os.path.join(DATA, "teacher-scores.json")))
    mat, idx = load_cache()
    # round-2 cleaning (PREREG-ROUND2): drop eval-content mirrors and identical-content
    # dups (keep lowest docId) — same rule as train_s{2,3}_modal.py
    ev_shas = set(json.load(open(os.path.join(DATA, "eval-content-shas.json"))))
    seen_sha = set()
    cleaned = []
    for d in sorted(corpus, key=lambda x: x["docId"]):
        sha = hashlib.sha1("\n".join(d["sentences"]).encode()).hexdigest()
        if sha in ev_shas or sha in seen_sha or d["docId"] not in teacher:
            continue
        seen_sha.add(sha)
        cleaned.append(d)
    train = [d for d in cleaned if not is_val(d["docId"])]
    val = [d for d in cleaned if is_val(d["docId"])]
    print(f"train {len(train)} docs, val {len(val)} docs (cleaned from {len(corpus)})")

    # PCA on a train subsample (memory): every 3rd sentence embedding
    sample = []
    for d in train[::1]:
        E = doc_matrix(d["sentences"], mat, idx)
        sample.append(E[::3])
    pca = PCA(n_components=128, random_state=0).fit(np.vstack(sample))
    os.makedirs(os.path.join(HERE, "models"), exist_ok=True)
    joblib.dump(pca, os.path.join(HERE, "models", "pca.joblib"))

    def emit(docs, name):
        X, y, gid = [], [], []
        for g, d in enumerate(docs):
            sents = d["sentences"]
            n = len(sents)
            E = doc_matrix(sents, mat, idx)
            cen = E.mean(axis=0)
            cen /= (np.linalg.norm(cen) + 1e-9)
            En = E / (np.linalg.norm(E, axis=1, keepdims=True) + 1e-9)
            cos = En @ cen
            P = pca.transform(E)
            t = np.array(teacher[d["docId"]], dtype=np.float32)
            tz = (t - t.mean()) / (t.std() + 1e-9)
            for i in range(n):
                X.append(np.concatenate((
                    [i / n, math.log(1 + len(sents[i])), cos[i], math.log(n)], P[i])))
                y.append(tz[i])
                gid.append(g)
        np.savez_compressed(os.path.join(DATA, f"features-{name}.npz"),
                            X=np.array(X, dtype=np.float32),
                            y=np.array(y, dtype=np.float32),
                            gid=np.array(gid, dtype=np.int32),
                            docIds=np.array([d["docId"] for d in docs]))
        print(f"features-{name}.npz: {len(X)} rows, {len(docs)} docs")

    emit(train, "train")
    emit(val, "val")


if __name__ == "__main__":
    if "--embed-corpus" in sys.argv:
        docs = json.load(open(os.path.join(DATA, "corpus.json")))["docs"]
        allS = [s for d in docs for s in d["sentences"]]
        embed_sentences(allS)
    elif "--embed-eval" in sys.argv:
        R13 = os.path.join(HERE, "..", "13-reader-marks-export")
        docs = json.load(open(os.path.join(R13, "data/sentences.json")))["docs"]
        allS = [s for d in docs for s in d["sentences"]]
        embed_sentences(allS)
    elif "--build" in sys.argv:
        build_features()
    else:
        print("Use --embed-corpus / --embed-eval / --build")


==> anc/fuse_teacher.py <==
#!/usr/bin/env python3
"""Teacher fusion: fuse5+lead scores for every training-corpus document (PREREG.md).

Recipe verbatim from ../../human-vs-llm-salience/18-graded-fusion/fusion.py:
per-model Borda (n - pos), normalised by /n at sum time, unweighted sum over the
five panel models, plus the graded lead prior (n - i)/n. Unranked sentences = 0.

Modes:
  python3 fuse_teacher.py --anchor    # REGRESSION: byte-identical re-run of
                                      # replication_verdict.py's arm loop with fuse_scores()
                                      # plugged in; asserts H1 == +0.017945 (the committed value)
  python3 fuse_teacher.py --execute   # write data/teacher-scores.json for the training corpus
"""
import json, os, sys, hashlib, random, collections, statistics as st

HERE = os.path.dirname(os.path.abspath(__file__))
R13 = os.path.join(HERE, "..", "13-reader-marks-export")
MODELS = ["gpt-5.4", "gpt-5.5", "claude-sonnet-4-5-20250929",
          "gemini-3.1-pro-preview", "gemini-3.6-flash"]
ANCHOR_H1 = 0.01794526873262406  # committed in 13-.../data/replication-verdict.json
TOP_Q, R, MIN_R, MIN_S = 0.15, 40, 6, 30


def borda(rank, n):
    s = [0.0] * n
    for pos, i in enumerate(rank):
        if 0 <= i < n:
            s[i] = n - pos
    return s


def fuse_scores(borda_arms, n, lead=True):
    """fuse5(+lead): sum of /n-normalised Borda vectors, plus graded lead prior."""
    out = [sum(a[i] / n for a in borda_arms) for i in range(n)]
    if lead:
        out = [out[i] + (n - i) / n for i in range(n)]
    return out


def ap(sc, lab, rnd):
    n = len(sc)
    o = sorted(range(n), key=lambda i: (-sc[i], rnd.random()))
    npos = sum(lab)
    if npos == 0:
        return None
    h = 0
    t = 0.0
    for rk, i in enumerate(o, 1):
        if lab[i]:
            h += 1
            t += h / rk
    return t / npos


def load_eval_docs():
    marks = json.load(open(os.path.join(R13, "data/reader-marks.json")))["docs"]
    sents = {d["docId"]: d["sentences"]
             for d in json.load(open(os.path.join(R13, "data/sentences.json")))["docs"]}
    cache = json.load(open(os.path.join(R13, "data/replication-cache.json")))
    U = []
    for d in marks:
        n = d["nSent"]
        docId = d["docId"]
        if docId not in sents or len(sents[docId]) != n:
            continue
        mk = [sorted({j for j in x if 0 <= j < n}) for x in d["readerMarks"]]
        mk = [x for x in mk if x]
        if n < MIN_S or len(mk) < MIN_R:
            continue
        sha = hashlib.sha1("\n".join(sents[docId]).encode()).hexdigest()
        arms = {}
        for m in MODELS:
            r = cache.get(f"{m}|orig|{sha}")
            if r:
                arms[m] = borda(r, n)
        if len(arms) < len(MODELS):
            continue
        U.append((docId, d["domain"], n, mk, arms))
    return U


def anchor():
    """Pass A of PREREG amendment 1: reproduce replication_verdict.py's stream exactly."""
    U = load_eval_docs()
    print(f"documents with all five rankings: {len(U)}")
    rnd = random.Random(20260731)
    per = collections.defaultdict(list)
    for docId, dom, n, mk, arms in U:
        acc = collections.defaultdict(list)
        for _ in range(R):
            idx = list(range(len(mk)))
            rnd.shuffle(idx)
            h = len(idx) // 2
            cB = [0] * n
            for x in (mk[i] for i in idx[h:]):
                for j in x:
                    cB[j] += 1
            npos = max(1, min(n - 1, round(TOP_Q * n)))
            cand = sorted([i for i in range(n) if cB[i] > 0],
                          key=lambda i: (-cB[i], rnd.random()))[:npos]
            lab = [0] * n
            for i in cand:
                lab[i] = 1
            # identical arithmetic to replication_verdict.py's f5+lead, via fuse_scores()
            acc["fuse5+lead"].append(ap(fuse_scores([arms[m] for m in MODELS], n), lab, rnd))
            for m in MODELS:
                acc[f"single:{m}"].append(ap(arms[m], lab, rnd))
                acc[f"single+lead:{m}"].append(
                    ap([arms[m][i] / n + (n - i) / n for i in range(n)], lab, rnd))
            acc["lead"].append(ap([n - i for i in range(n)], lab, rnd))
        for k, v in acc.items():
            vv = [x for x in v if x is not None]
            if vv:
                per[k].append(st.mean(vv))
    M = {k: st.mean(v) for k, v in per.items()}
    best = max((f"single:{m}" for m in MODELS), key=lambda k: M[k])
    diff = [x - y for x, y in zip(per["fuse5+lead"], per[best])]
    h1 = st.mean(diff)
    print(f"best single: {best}  H1 est: {h1:+.6f}  anchor: {ANCHOR_H1:+.6f}")
    assert abs(h1 - ANCHOR_H1) < 1e-4, "ANCHOR FAILED: fusion harness does not reproduce H1"
    print("ANCHOR PASSED")


def execute():
    corpus = json.load(open(os.path.join(HERE, "data/corpus.json")))["docs"]
    cache = json.load(open(os.path.join(HERE, "data/teacher-cache.json")))
    out = {}
    dropped = 0
    for d in corpus:
        n = len(d["sentences"])
        sha = hashlib.sha1("\n".join(d["sentences"]).encode()).hexdigest()
        arms = []
        for m in MODELS:
            r = cache.get(f"{m}|orig|{sha}")
            if r:
                arms.append(borda(r, n))
        if len(arms) < len(MODELS):
            dropped += 1
            continue
        sc = fuse_scores(arms, n)
        assert len(sc) == n and all(x == x for x in sc)
        out[d["docId"]] = sc
    json.dump(out, open(os.path.join(HERE, "data/teacher-scores.json"), "w"))
    print(f"teacher-scores.json: {len(out)} docs ({dropped} dropped for missing model cells)")


if __name__ == "__main__":
    if "--anchor" in sys.argv:
        anchor()
    elif "--execute" in sys.argv:
        execute()
    else:
        print("Use --anchor (regression) or --execute (write teacher scores).")


==> anc/fusion.py <==
"""Graded-vs-graded: where do full model rankings sit between floor and ceiling,
and does cross-model fusion beat the best single model? (It does.)

Every arm is a GRADED score -- the fairness rule from 16-learned-combiner applies:
no binary set is ever compared to a continuous ranking. Borda scores (n - position),
normalised per model, summed unweighted for fusions. Label: crowd half-B top-15%;
predictor side never sees half B. 2x sensitivity + split-half selection are in
adversarial_checks.py.

Writes results.json with every arm's per-document AP.
"""
import json, random, collections, statistics as st, math
cache=json.load(open('../12-model-panel/panel-cache.json'))
meta=json.load(open('../06-compression-fidelity/fidelity-results-public.json'))["sentMeta"]
docs=json.load(open('../10-v2-augment/augment.json'))["docs"]
mapping={int(k):v for k,v in json.load(open('../17-mapping-recovery/mapping.json')).items()}
by_sha=collections.defaultdict(dict)
for k,v in cache.items():
    m,p,sha=k.split('|'); by_sha[sha][(m,p)]=v
FRONTIER=['gpt-5.4','claude-sonnet-4-5-20250929','gemini-3.1-pro-preview','gemini-3.6-flash','gpt-5.5']
TOP_Q,R,MIN_R,MIN_S=0.15,60,6,30
def borda(rank,n):
    s=[0.0]*n
    for pos,i in enumerate(rank):
        if 0<=i<n: s[i]=n-pos
    return s
def ap(sc,lab,rnd):
    n=len(sc); o=sorted(range(n),key=lambda i:(-sc[i],rnd.random())); npos=sum(lab)
    if npos==0: return None
    h=0;t=0.0
    for rk,i in enumerate(o,1):
        if lab[i]: h+=1;t+=h/rk
    return t/npos
rnd=random.Random(20260731)
res=collections.defaultdict(list); used=[]
for d,(m,doc) in enumerate(zip(meta,docs)):
    if d not in mapping: continue
    n=m['n']; mk=[sorted({j for j in x if 0<=j<n}) for x in (doc.get('readerMarks') or [])]
    mk=[x for x in mk if x]
    if n<MIN_S or len(mk)<MIN_R: continue
    arms={mod:borda(r,n) for (mod,pr),r in by_sha[mapping[d]].items() if pr=='orig' and r}
    if 'gpt-5.4' not in arms or 'claude-sonnet-4-5-20250929' not in arms: continue
    fr=[x for x in FRONTIER if x in arms]
    acc=collections.defaultdict(list)
    for _ in range(R):
        idx=list(range(len(mk))); rnd.shuffle(idx); h=len(idx)//2
        cA=[0]*n; cB=[0]*n
        for x in (mk[i] for i in idx[:h]):
            for j in x: cA[j]+=1
        for x in (mk[i] for i in idx[h:]):
            for j in x: cB[j]+=1
        npos=max(1,min(n-1,round(TOP_Q*n)))
        cand=sorted([i for i in range(n) if cB[i]>0],key=lambda i:(-cB[i],rnd.random()))[:npos]
        lab=[0]*n
        for i in cand: lab[i]=1
        acc['ceiling'].append(ap(cA,lab,rnd))
        acc['lead'].append(ap([n-i for i in range(n)],lab,rnd))
        for mod in FRONTIER:
            if mod in arms: acc[f'single:{mod}'].append(ap(arms[mod],lab,rnd))
        f5=[sum(arms[x][i]/n for x in fr) for i in range(n)]
        acc['fuse5'].append(ap(f5,lab,rnd))
        acc['fuse5+lead'].append(ap([f5[i]+(n-i)/n for i in range(n)],lab,rnd))
        f4=[sum(arms[x][i]/n for x in fr if x!='gemini-3.1-pro-preview') for i in range(n)]
        acc['fuse4_noGemini+lead'].append(ap([f4[i]+(n-i)/n for i in range(n)],lab,rnd))
        NOGEM=[x for x in fr if not x.startswith('gemini')]
        f3=[sum(arms[x][i]/n for x in NOGEM) for i in range(n)]
        acc['fuse3_noGeminiAtAll+lead'].append(ap([f3[i]+(n-i)/n for i in range(n)],lab,rnd))
        g=arms.get('gemini-3.1-pro-preview')
        if g: acc['gemini+lead'].append(ap([g[i]/n+(n-i)/n for i in range(n)],lab,rnd))
    for k,v in acc.items():
        vv=[x for x in v if x is not None]
        if vv: res[k].append(st.mean(vv))
    used.append(d)
M={k:st.mean(v) for k,v in res.items()}
base,ceil=M['lead'],M['ceiling']
print(f"documents: {len(used)}\n")
print(f"  {'arm':34s} {'AP':>7} {'vs lead':>9} {'% headroom':>11}")
print("  "+"-"*66)
for k,v in sorted(M.items(),key=lambda x:-x[1]):
    print(f"  {k:34s} {v:7.4f} {v-base:+9.4f} {(v-base)/(ceil-base)*100:10.0f}%")
def paired(a,b):
    dd=[x-y for x,y in zip(res[a],res[b]) if x is not None and y is not None]
    se=st.stdev(dd)/math.sqrt(len(dd)); return st.mean(dd),st.mean(dd)-1.96*se,st.mean(dd)+1.96*se
print()
for a,b in [('fuse5+lead','single:gemini-3.1-pro-preview'),('fuse5+lead','gemini+lead'),
            ('fuse4_noGemini+lead','gemini+lead')]:
    m,lo,hi=paired(a,b)
    print(f"  {a} - {b}: {m:+.4f} [{lo:+.4f}, {hi:+.4f}]")
json.dump({"nDocs":len(used),"docIds":used,"perDoc":{k:v for k,v in res.items()},
           "means":M},open('results.json','w'))
print("\nwrote results.json")


==> anc/instrument_check.py <==
"""Pre-registered instrument check + H3, runnable the moment reader-marks.json lands.
(H1/H2 additionally need the five-model rankings -- the paid half.)

From PREREG-CONFIRMATORY.md, fixed before this data existed:
  - Kill condition: the crowd split-half ceiling must be >= 2x the paired MDD of the
    H1 contrast, else the corpus cannot resolve the question and no verdict is issued.
  - H3: surface-only features recover < 20% of the split-half headroom.

Everything matches 18-graded-fusion conventions: label = half-B top-15% distinct-reader
count; graded arms; 2-fold CV across documents for the surface model; domain-clustered
bootstrap for intervals.
"""
import json, random, math, statistics as st, collections
import numpy as np

D = json.load(open('data/reader-marks.json'))['docs']
TOP_Q, R, MIN_R, MIN_S = 0.15, 40, 6, 30

def ap(sc, lab, rnd):
    n = len(sc); o = sorted(range(n), key=lambda i: (-sc[i], rnd.random())); npos = sum(lab)
    if npos == 0: return None
    h = 0; t = 0.0
    for rk, i in enumerate(o, 1):
        if lab[i]: h += 1; t += h / rk
    return t / npos

def fit(X, y, iters=300, lr=.5, l2=1e-3):
    w = np.zeros(X.shape[1])
    for _ in range(iters):
        p = 1 / (1 + np.exp(-np.clip(X @ w, -30, 30)))
        w -= lr * ((X.T @ (p - y)) / len(y) + l2 * w)
    return w

rnd = random.Random(20260731)
U = []
for d in D:
    n = d['nSent']; mk = [sorted({j for j in x if 0 <= j < n}) for x in d['readerMarks']]
    mk = [x for x in mk if x]
    if n < MIN_S or len(mk) < MIN_R: continue
    lens = d.get('sentLen')
    if not lens or len(lens) != n: continue   # H3 requires the six features incl. length
    lg = [math.log(1+l) for l in lens]; mu = st.mean(lg); sd = st.pstdev(lg) or 1.0
    X = np.array([[i/(n-1) if n > 1 else 0., (i/(n-1))**2 if n > 1 else 0.,
                   lg[i], (lg[i]-mu)/sd,
                   1. if i == 0 else 0., 1. if i == n-1 else 0., 1.] for i in range(n)])
    U.append((d['docId'], d['domain'], n, mk, X))
print(f"documents passing gates: {len(U)} (of {len(D)} pulled; gates: >={MIN_S} sentences, >={MIN_R} readers)")
if len(U) < 30:
    print("TOO FEW DOCUMENTS -- instrument check cannot run; investigate the pull first.")
    raise SystemExit(1)

# H3 needs cross-validated surface predictions -> build labels per rep, 2-fold across docs
per = collections.defaultdict(list); doms = []
REPS = []
for rep in range(R):
    L = []
    for docId, dom, n, mk, X in U:
        idx = list(range(len(mk))); rnd.shuffle(idx); h = len(idx)//2
        cA = [0]*n; cB = [0]*n
        for x in (mk[i] for i in idx[:h]):
            for j in x: cA[j] += 1
        for x in (mk[i] for i in idx[h:]):
            for j in x: cB[j] += 1
        npos = max(1, min(n-1, round(TOP_Q*n)))
        cand = sorted([i for i in range(n) if cB[i] > 0], key=lambda i: (-cB[i], rnd.random()))[:npos]
        lab = np.zeros(n)
        for i in cand: lab[i] = 1
        L.append((n, X, lab, cA))
    order = list(range(len(L))); rnd.shuffle(order); half = len(order)//2
    for tr, te in [(order[:half], order[half:]), (order[half:], order[:half])]:
        w = fit(np.vstack([L[j][1] for j in tr]), np.concatenate([L[j][2] for j in tr]))
        for k in te:
            n, X, lab, cA = L[k]; ll = list(lab)
            while len(per['ceiling']) <= k: 
                for kk in ('ceiling','lead','surface'): per[kk].append([])
            per['ceiling'][k].append(ap(cA, ll, rnd))
            per['lead'][k].append(ap([n-i for i in range(n)], ll, rnd))
            per['surface'][k].append(ap(list(X @ w), ll, rnd))
doms = [u[1] for u in U]
agg = {k: [st.mean([x for x in v if x is not None]) for v in per[k]] for k in per}
ceil, lead, surf = (st.mean(agg[k]) for k in ('ceiling','lead','surface'))
diff = [a-b for a, b in zip(agg['ceiling'], agg['lead'])]
sd = st.stdev(diff); mdd = 2.802*sd/math.sqrt(len(diff))
print(f"\nceiling {ceil:.4f}  lead {lead:.4f}  headroom {ceil-lead:+.4f}")
print(f"paired MDD (ceiling-vs-lead proxy for H1's contrast scale): {mdd:.4f}")
print(f"KILL CONDITION (headroom >= 2x MDD): {'PASS -- instrument can resolve' if (ceil-lead) >= 2*mdd else 'FAIL -- no verdict may be issued'}")
share = (surf-lead)/(ceil-lead)*100
print(f"\nH3 -- surface (6 features, 2-fold CV): AP {surf:.4f}  = {surf-lead:+.4f} over lead = {share:.0f}% of headroom")
print(f"H3 verdict (pre-registered: < 20%): {'PASS' if share < 20 else 'FAIL'}")
import json as _j
_j.dump({"nDocs":len(U),"ceiling":ceil,"lead":lead,"surface":surf,"mdd":mdd,
         "headroom":ceil-lead,"surfaceShare":share}, open('data/instrument-results.json','w'), indent=1)


==> anc/paper-numbers.json <==
{
 "nDocs": 112,
 "ceiling": 0.44374361746693386,
 "lead": 0.24097610115465026,
 "single:gpt-5.4": 0.31126161863376584,
 "single:claude-sonnet-4-5-20250929": 0.32550370611888374,
 "single:gemini-3.1-pro-preview": 0.34750812282869314,
 "single:gemini-3.6-flash": 0.33679546099694685,
 "single:gpt-5.5": 0.3306454411197445,
 "fuse5": 0.3563585805709599,
 "fuse5+lead": 0.3633716650525436,
 "fuse4_noGemini+lead": 0.35700520140250863,
 "fuse3_noGeminiAtAll+lead": 0.34932007391395287,
 "gemini+lead": 0.33644657769972397,
 "fuse_vs_bestsingle": {
  "est": 0.0158635422238505,
  "lo": 0.0060155570630053765,
  "hi": 0.02571152738469562
 },
 "fuse_vs_bestsingle_lead": {
  "est": 0.026925087352819642,
  "lo": 0.014189994642212265,
  "hi": 0.03966018006342702
 },
 "fuse_nogemini_vs_bestsingle_lead": {
  "est": 0.02055862370278464,
  "lo": 0.008188546581980934,
  "hi": 0.03292870082358835
 },
 "ceiling_vs_lead": {
  "est": 0.2027675163122836,
  "lo": 0.17274142187682798,
  "hi": 0.23279361074773922
 }
}

==> anc/paper.md <==
# Floor, Ceiling, and the Fusion Gap: How Much of Crowd Reading Attention Can Machines Predict?

**Status: v3, 2026-07-31 — the headline result is CONFIRMED by a pre-registered replication on an independent
corpus (§4.6; `PREREG-CONFIRMATORY.md`, committed before any replication data was pulled;
`RESULTS-CONFIRMATORY.md`). The discovery study (§4.1–4.5) remains exploratory and is labelled as such. Every
number is read from a committed artifact; scripts regenerate every artifact given two withheld inputs (see §6).
Hostile audit record: `AUDIT.md`, eight rounds.**

## Abstract

A benchmark score means nothing without knowing what a trivial method achieves and what the best possible method
could achieve. We construct both bounds for a task with a rare kind of ground truth: predicting which sentences a
crowd of readers — highlighting for their own purposes, unpaid, uninstructed, and blind to each other — marked in
120 web documents. The floor is naive truncation (`lead`); the ceiling is a split-half oracle: half the crowd
predicting the other half. The gap between them is +0.203 AP [+0.170, +0.234, domain-clustered], and three findings structure it.
First, the gap is semantic: position and length features, cross-validated, recover 5% of it. Second, frontier
language models reach 35–53% of it zero-shot — far above classical baselines, far below the crowd; a
state-of-the-art prompt compressor (LLMLingua-2) lands *below* the floor, indistinguishable from random
selection.
Third, an unweighted cross-vendor fusion of five frontier rankings plus a position prior reaches 60%, beating the
best single model by +0.0159 [+0.0044, +0.0269, domain-clustered; Holm-adjusted permutation p = 0.020] — a gain
that survives removing the best model from the fusion (+0.0206 [+0.0069, +0.0348] over that model with the same
position prior), split-half arm selection (+0.0167 out-of-sample), prompt paraphrase, label, gate, and seed
perturbations, and holds on 66% of documents individually. This complements the recent finding that language models
agree with each other several times more than human readers do: their residual disagreement, small as it is, is
signal rather than noise — consistent with models from different vendors erring on different sentences.
Same-model ensembling, by contrast, is known on this corpus not to close the gap to the human crowd. The practical statement for anyone
building or evaluating "highlight AI" is a bracket, not a number: the task is roughly half-solved, the unsolved
half is not positional, and the cheapest known improvement is to ask several different models and average.

## 1. Why a floor and a ceiling

Reported scores for predicting human reading attention are uninterpretable in isolation. Crowd highlights are
front-loaded (mean crowd-mark depth 0.413 against a uniform 0.500 on this corpus — artifact `posMeanCrowd`),
so naive truncation is a strong predictor; and the crowd label is itself an estimate from a finite, noisy sample of readers, so no predictor —
including a perfect one — can score 1.0 against it. Any claim of the form "our model predicts what people
highlight" therefore needs two reference points measured under the same metric, the same budget, and the same
label: what the dumbest thing achieves, and what the label's own reliability permits.

This paper measures both, places today's models between them, and identifies the cheapest known way to move up.

Prior work on this corpus established what models *cannot* do: no language model agrees with an individual
reader more than a second reader does, and models agree with each other far more than either agrees with people.
Those results concern the individual. This paper concerns the crowd — the aggregate salience map — which turns
out to be in the opposite regime: substantially predictable, far from saturated, and improvable today.

## 2. Data

The substrate is the 120-document naturalistic corpus of the companion model-convergence study: web articles with
per-reader highlight mark sets from a social highlighting platform, median 19 readers per document, where
highlighting is done for the reader's own purposes — no task, no payment, no instruction, and the overlay showing
other readers' marks is off by default and rarely enabled. Reader independence is an assumption inherited from
the platform's design, stated in that study's terms, not re-verified here.

Gates: ≥30 sentences (AP@k degenerates on very short documents) and ≥6 readers with usable anchored marks (so
each half of a split holds ≥3). 112 of 120 documents qualify; median 101 sentences, median 19 readers.

## 3. Method

**Label.** For each document, readers are split at random into halves A and B. The label is half B's top 15% of
sentences by distinct-reader count. Every predictor is scored against it by average precision (AP), ties broken
at random so no arm inherits a position prior through tie order. 60 random splits per document, averaged within
document; all comparisons are paired at the document level. **Primary inference is domain-clustered** (74
domains): 4,000-resample cluster bootstrap for intervals and a 10,000-draw domain sign-flip permutation test for
p-values, with Holm correction over the four-contrast headline family — matching the inference convention of the
companion studies. Document-level ±1.96·SE intervals, where shown, are labelled as such.

**Ceiling.** Half A's per-sentence counts, scored as a prediction of half B's label. This is what a model that
predicted the crowd perfectly — at this crowd size — would score. It is an *oracle* bound: half A observes reader
behaviour, which no text-only model can, and both halves are noisy estimates of the same underlying map, which
conventionally makes this an *underestimate* of the ceiling for predicting a well-measured crowd.

**Floor.** `lead`: sentence score = position from the top.

**The granularity rule.** Every arm in a comparison must have the same output granularity. This rule exists
because this programme violated it once — a continuous-score combiner was compared against binary keep sets,
"won", and was retracted the same day when binarising it to the same budget erased the entire gain. In this
paper's main table every arm is graded: model rankings become Borda scores (n − position, normalised by n),
fusions are unweighted sums of normalised Borda scores, the ceiling is graded counts, and the floor is the graded
position score. One secondary result (§4.5) is measured on binary keep sets, all arms binary, and is labelled as
such.

**Model arms.** Full sentence rankings by five frontier models (GPT-5.4, GPT-5.5, Claude Sonnet 4.5, Gemini 3.1
Pro, Gemini 3.6 Flash), produced for the companion study under its "orig" prompt and reused from its cache. The
cache keys documents by a hash of sentence text that is redacted from this repository; the document mapping was
recovered by consensus matching and validated three ways (§5.3). Rankings are occasionally **partial** — a model
stopped before listing every sentence (GPT-5.4 on 16 of 120 documents, Gemini 3.6 Flash 12, Claude 8, Gemini 3.1
Pro 7, GPT-5.5 0; no duplicates, no out-of-range indices). Unranked sentences score zero, so partial arms are
mildly disadvantaged — a conservative direction for every model and fusion arm alike.

## 4. Results

### 4.1 The bracket

| arm | AP | vs floor | % of headroom |
| --- | ---: | ---: | ---: |
| **ceiling** — crowd half predicting crowd half | **0.4437** | +0.2028 [+0.1698, +0.2342] | 100% |
| fusion of 5 + position prior | 0.3634 | +0.1224 | 60% |
| fusion of 4 (best model excluded) + position | 0.3570 | +0.1160 | 57% |
| fusion of 5, no position | 0.3564 | +0.1154 | 57% |
| best single model (Gemini 3.1 Pro) | 0.3475 | +0.1065 | 53% |
| Gemini 3.6 Flash | 0.3368 | +0.0958 | 47% |
| GPT-5.5 | 0.3306 | +0.0897 | 44% |
| Claude Sonnet 4.5 | 0.3255 | +0.0845 | 42% |
| GPT-5.4 | 0.3113 | +0.0703 | 35% |
| **floor** — `lead` | **0.2410** | 0 | 0% |

The task is roughly half-solved. No single model reaches 55% of what the crowd's own reliability permits; none is
within 0.09 AP of the ceiling.

### 4.2 The unsolved half is semantic

A logistic model on surface features only — depth, depth², log length, within-document length z-score, first- and
last-sentence indicators — cross-validated across documents so it is never scored on a document it saw, recovers
**+0.0099 of the +0.2022 headroom: 5%** (companion experiment `14-crowd-half-ceiling-ap/surface_decomp.py`, same
gates and label; its headroom reads +0.2022 against §4.1's +0.2028 because it uses its own split count and seed —
the two agree within their intervals). Position and length are already exhausted by the floor. Whatever separates today's models from
the ceiling requires reading the sentences.

### 4.3 Fusion beats every single model, and not because of its best member

The headline comparison, paired by document:

- fusion of 5 + position **vs best single model**: **+0.0159 [+0.0044, +0.0269]**, Holm-adjusted p = 0.020
- fusion of 5 + position **vs best single + the same position prior**: **+0.0269 [+0.0123, +0.0423]**, Holm p = 0.008
- fusion of 4, *best model excluded*, + position **vs best single + position**: **+0.0206 [+0.0069, +0.0348]**, Holm p = 0.018

The third row is the load-bearing one: the fusion's advantage does not require its best member. Four worse
models, averaged, beat the best model. A harder ablation tempers the reading: a fusion with **no Gemini at all**
(GPT-5.4 + Claude + GPT-5.5 + position) sits at the **edge of resolvability** against the best single model +
position — +0.0129 [+0.0009, +0.0254] domain-clustered in the committed 60-split run, and below zero in a
40-split variant of the same contrast. The honest reading is *at least parity, possibly a small win*: fusion
reliably lifts a set of weaker models to the level of the best available model, and clearly above it only when
the strongest family is represented — vendor quality still matters; fusion does not erase it. The position prior's increment over the bare fusion (+0.0070
[−0.0017, +0.0157], Holm p = 0.125) is **not significant after correction** — an earlier draft called it "real
but minor" and the multiplicity control removed it; the fusion result does not depend on it. The gain is not
concentrated in outliers: the fusion beats the best single model on **66% of documents** and its 10%-trimmed
mean is +0.0169; on the ten documents whose cache mapping is verified by exact match rather than consensus, the
direction holds (+0.0131, underpowered by design).

Four attacks were run before writing (the attack harness uses 40 splits per document against the main table's
60; both are averaged within document first, so the comparison is unaffected):

1. **Post-hoc arm selection.** Selecting the best arm on a random half of documents and evaluating on the other
   half (50 reshuffles, both directions): the selected arm is the fusion in 98% of folds and its out-of-sample
   advantage over the best single model is +0.0167. The fusion's win is not a selection artifact.
2. **Ablation** — above.
3. **Sensitivity.** The fusion-vs-best-single-plus-position gap under label top-15%→10%/20%, reader gate 6→12,
   and a different seed: +0.0207 to +0.0303, every interval excluding zero.
4. **Prompt dependence.** Swapping GPT-5.4's ranking for the same model under a *paraphrased* prompt moves the
   fusion by −0.0017 [−0.0050, +0.0015] and leaves its advantage over the best single model + position at
   +0.0236 [+0.0103, +0.0369]. The result is not an artifact of one prompt wording (one member swapped; a
   five-way paraphrase sweep is not available in the cache).

### 4.4 Why fusion works here when ensembling does not

Two prior results on this corpus make the fusion gain informative rather than routine. First, *same-model*
ensembling does not close the gap to the human crowd: on an adjacent metric, a reader half-crowd beat a
same-size 25-call single-model ensemble by +0.167 [0.077, 0.257] — the one number from that experiment that
survived its own two audit rounds (`03-ceiling-decomposition`, `AUDIT-ROUND2.md`; its more quotable raw figures
did not survive and are not used here). Second, models agree with each other several times more strongly than human readers agree with each
other — the companion study's headline. Fusion still winning means the small residual disagreement *between
vendors* is not noise: models from different vendors are wrong about different sentences, and averaging cancels
some of each model's idiosyncratic error. This is consistent with, and should be positioned against, prior art this
programme's own novelty audit catalogued: same-model polling yields no aggregation gain because errors correlate
(Denisov-Blanch et al., arXiv:2603.06612), LLM crowds lack diversity and adding humans fixes it (Abels &
Lenaerts, arXiv:2505.12349), and heterogeneous model families ensemble better than same-family
(Lu et al., arXiv:2512.23340). The contribution here is not "heterogeneous fusion works" — that is Lu et al. —
but its magnitude measured against a naturalistic human-attention ceiling on the same scale, which none of the
prior work could construct. The corollary cuts both ways: as models converge further (agreement rising with
capability is the trend the companion study measures), this fusion gain should shrink. It is a depreciating
asset, and remeasuring it against successive model generations is itself informative.

### 4.5 A state-of-the-art compressor lands below the floor

On a secondary scale where every arm is a binary keep set at the same 20% budget (all-binary, so fair), the
strongest prompt-compression system in the comparison, LLMLingua-2, scores **−0.0383 [−0.0562, −0.0203] below
naive truncation — statistically indistinguishable from random selection** (random: −0.0408). Frontier models on
the same binary scale: Claude +0.0581, GPT-5.4 +0.0403. Compression systems optimise for a different objective;
against human attention, the optimisation does not transfer at all.

### 4.6 The pre-registered replication: CONFIRMED

Everything above was discovered on one corpus. The confirmatory test was fixed **before any replication data
existed** (`PREREG-CONFIRMATORY.md`: hypotheses, arms, gates, inference, Holm family, and the
CONFIRMED/PARTIAL/FAILED rule — the commit timestamp is the provenance), then run on an **independent
corpus**: the companion cold-start study's dense head, re-pulled fresh — 254 documents with per-reader marks
and five newly collected model rankings, 217 documents with all five. Different documents, different readers,
denser labels (median 27 readers), `lead` at 0.2519.

| pre-registered contrast | est | 95% CI (domain-clustered) | Holm-adj p |
| --- | ---: | --- | ---: |
| **H1** — fusion of 5 + position vs best single (Gemini 3.1 Pro) | **+0.0179** | [+0.0035, +0.0293] | **0.042** |
| **H2** — fusion with best member removed vs best single + position | **+0.0176** | [+0.0037, +0.0318] | **0.047** |
| **H3** — surface features recover < 20% of headroom | **−1%** | — | pass |

**Verdict, by the pre-registered rule (H1 ∧ H2): CONFIRMED.** The instrument's own pre-registered kill
condition (split-half ceiling ≥ 2× the paired MDD) passed at 7.3×. The headline contrast did not shrink out of
sample: +0.0159 on the discovery corpus, +0.0179 on the replication corpus. The supporting contrast (fusion vs
best single + position) reached +0.0265 [+0.0128, +0.0409], raw permutation p = 0.0002.

One expected asymmetry is worth stating: on the replication corpus the *bare* best single model outscores its
own +position variant — position priors help less where labels are denser and less front-loaded — which makes
H2's pass against the *stronger* available comparator, not a weakened one.

## 5. Limitations

**5.1 The ceiling is an oracle.** Half A observes reader behaviour. The +0.198 headroom bounds what *any*
predictor could achieve against this label, not what is reachable from text. The honest reading of "60%" is a
share of the label-reliability ceiling, with the text-only ceiling unknown but bracketed between the best
measured arm and 100%.

**5.2 One corpus, one platform, one label rule.** 112 English-language web documents from one platform's readers;
the label is the top 15% by distinct-reader count. The sensitivity sweep varies the percentage, not the rule.
Nothing here speaks to books, PDFs, non-English text, or other reader populations.

**5.3 The recovered mapping.** Model rankings are keyed by a hash of redacted sentence text; the document
mapping was recovered, not read. Validation: (i) on the 17 documents where an exact keep-set match identifies
the sha with no ambiguity, the recovery agrees 17/17; (ii) the minimum best-vs-second assignment margin is 0.202
(median 0.450), with zero assignments under 0.02; (iii) a shuffle null on the exact-match procedure yields at
most 2 spurious matches in 200 permutations against 17 observed. A mismapped document would attach random
rankings to real labels, hurting all model arms and fusions alike — it cannot manufacture the fusion-vs-single
comparison, only attenuate every model arm toward the floor. Nor can the recovery bias model scores upward: the
matching criterion (overlap with two models' published keep sets) is independent of the outcome variable (the
crowd label), so selecting the best-matching sha does not select for agreement with the crowd.

**5.4 The discovery study is exploratory; the headline is not.** §4.1–4.5 were found and attacked on the same
corpus, with no pre-registration. The programme's standard treats such results as provisional — which is why the
replication in §4.6 was pre-registered, run on an independent corpus, and is the basis of the paper's status.

**5.5 The ceiling arm is coarser than the model arms.** Half-A counts take ~10 distinct values against Borda's
~100; within-count ties break at random. A coarser score cannot exploit within-tier order, so the ceiling is, if
anything, *understated* relative to the model arms — which inflates every "% of headroom" figure. The bracket
direction is conservative for the paper's main claim (the task is not saturated) and anti-conservative for the
model shares; both readings are stated here once so the tables need no asterisks.

**5.6 Borda, unweighted.** The fusion is the simplest possible: normalised Borda sum. Learned weights, rank
aggregation methods, or per-document routing might do better; nothing here bounds them. That is deliberate — the
claim is "the cheapest known improvement", not "the best possible fusion".

**5.7 Readers were not assigned a task; models were.** The models ranked sentences under an instruction; readers
marked for their own reasons. For the crowd-prediction task this is the deployment condition, not a confound —
but it means model-vs-ceiling gaps conflate capability with task mismatch in an unmeasurable proportion.

## 6. Reproducibility

All scripts and artifacts are in `research/human-vs-llm-salience/`: the ceiling and surface decomposition in
`14-crowd-half-ceiling-ap/`, the binary-scale comparison in `15-arms-on-one-scale/`, the retracted combiner and
the granularity rule's origin in `16-learned-combiner/`, the mapping recovery and its validation in
`17-mapping-recovery/`, and the fusion experiment with its adversarial checks in `18-graded-fusion/`
(`results.json` carries per-document APs for every arm; `paper-numbers.json` and `cluster-results.json` are the
extractions this paper quotes from). **Exactly two inputs are withheld** — the per-reader mark file
(`10-v2-augment/augment.json`; reader-level data) and one gitignored per-document AP table cited only for
context — everything else the scripts read (`fidelity-results-public.json`, `keepsets_by_sentence.csv`,
`panel-cache.json`, the recovered `mapping.json`) is committed. A reader can therefore verify every extraction
and re-derivation, and can re-run the pipeline given the withheld mark file, which is withheld on the same terms
as the companion study: no user identifiers, no highlight text, no URLs.

## Addendum (v4): the gap survives distillation — §4.7 of the published version

Two further pre-registered rounds (`../../coldstart-salience/14-fuse-distil/`, PREREG/PREREG-ROUND2
committed before their data) asked whether the fusion can be *served*. Students are trained purely
on fused teacher scores over a fresh 10,000-document corpus (content-disjoint from every eval
corpus); readers enter only at certification. A local-context 150M student retained 63% of the
fusion's edge over lead and lost to the best single frontier model (−0.0275). An 8B whole-document
student (Qwen3-8B QLoRA) reached teacher-fidelity ρ 0.878 (vs 0.709 local), and on the one-shot
crowd evaluation: +0.1134 over lead [+0.0906, +0.1387], **retention 90%**, and +0.0070 vs the best
single frontier model [−0.0068, +0.0200] — **statistical parity**, registered in advance as the
final superiority attempt on this corpus. The student sits −0.0121 from its own teacher. The
63%→90% jump from widening context alone localises the crowd signal in document-level structure.
All numbers are generated from committed aggregates by `publish/make-numbers.py`; incident log and
verification in `RESULTS-ROUND2.md` / `verify_numbers_r2.py`.


==> anc/recover_mapping.py <==
"""Recover the panel-cache document mapping by fuzzy consensus matching.

The panel cache keys rankings by sha1 of the joined sentence list; the corpus file is
redacted and off disk, so the sha cannot be recomputed. Exact matching (cache top-0.2n ==
published keep set) verifies only 17/120 documents, because the compression study and the
panel used different prompts.

The recovery uses the programme's own headline finding: models agree with each other
strongly (Paper VII, +0.2 excess). For the CORRECT doc<->sha pairing, EVERY cached model's
top-k overlaps the published gpt-5.4 and claude keep sets more than for any wrong pairing.
Score = mean Jaccard over all cached (model,prompt) entries; assign greedily within each
sentence-count class.

Validation, three ways:
  1. ground truth: agrees with the 17 exact-match documents on 17/17;
  2. margins: minimum best-vs-second margin 0.202, median 0.450, zero below 0.02;
  3. the earlier shuffle-null on exact matching (observed 17 vs null max 2 in 200 perms)
     already establishes the keep sets carry document identity.

Output: mapping.json  {doc_index: sha}
"""
import json, csv, collections
cache=json.load(open('../12-model-panel/panel-cache.json'))
meta=json.load(open('../06-compression-fidelity/fidelity-results-public.json'))["sentMeta"]
by_sha=collections.defaultdict(dict)
for k,v in cache.items():
    m,p,sha=k.split('|'); by_sha[sha][(m,p)]=v
sha_n={s:max(max(v)+1 for v in d.values() if v) for s,d in by_sha.items()}
kept={a:collections.defaultdict(set) for a in ('kept_llm','kept_llm_anthropic')}
for r in csv.DictReader(open('../reproduce/keepsets_by_sentence.csv')):
    if abs(float(r['ratio'])-0.2)>1e-9: continue
    d,sn=int(r['doc']),int(r['sent'])
    for a in kept:
        if r[a]=='1': kept[a][d].add(sn)
def jac(A,B):
    return len(A&B)/len(A|B) if A and B else 0.0
def score(d,sha):
    n=meta[d]['n']; k=round(0.2*n); tot=0.0; cnt=0
    for rank in by_sha[sha].values():
        if len(rank)<k: continue
        top=set(rank[:k])
        tot += jac(top,kept['kept_llm'].get(d,set())) + jac(top,kept['kept_llm_anthropic'].get(d,set()))
        cnt+=1
    return tot/cnt if cnt else 0.0
exact={}
for d in range(len(meta)):
    n=meta[d]['n']; k=round(0.2*n)
    if not kept['kept_llm'].get(d): continue
    for s in (s for s,nn in sha_n.items() if nn==n):
        for rank in by_sha[s].values():
            if len(rank)>=k and set(rank[:k])==kept['kept_llm'][d]:
                exact.setdefault(d,set()).add(s)
exact={d:list(ss)[0] for d,ss in exact.items() if len(ss)==1}
classes=collections.defaultdict(lambda:([],[]))
for d in range(len(meta)):
    if kept['kept_llm'].get(d): classes[meta[d]['n']][0].append(d)
for s,n in sha_n.items(): classes[n][1].append(s)
mapping={}; margins={}
for n,(ds,ss) in classes.items():
    if not ds or not ss: continue
    S={(d,s):score(d,s) for d in ds for s in ss}
    dl,sl=set(ds),set(ss)
    while dl and sl:
        d,s=max(((d,s) for d in dl for s in sl),key=lambda p:S[p])
        others=[S[(d,s2)] for s2 in sl if s2!=s]
        margins[d]=S[(d,s)]-max(others) if others else float('inf')
        mapping[d]=s; dl.discard(d); sl.discard(s)
agree=sum(1 for d,s in exact.items() if mapping.get(d)==s)
import statistics as st
fin=[m for m in margins.values() if m!=float('inf')]
print(f"mapped {len(mapping)}/120 | ground truth {agree}/{len(exact)} | "
      f"margin min {min(fin):.3f} median {st.median(fin):.3f} | ambiguous(<0.02): {sum(1 for m in fin if m<0.02)}")
json.dump({str(d):s for d,s in mapping.items()},open('mapping.json','w'),indent=0)


==> anc/replication-verdict.json <==
{
 "nDocs": 217,
 "bestSingle": "gemini-3.1-pro-preview",
 "means": {
  "fuse5+lead": 0.37690901382912556,
  "single:gpt-5.4": 0.3262121460429989,
  "single+lead:gpt-5.4": 0.3295649419060524,
  "single:gpt-5.5": 0.35173758876071337,
  "single+lead:gpt-5.5": 0.3403807700391258,
  "single:claude-sonnet-4-5-20250929": 0.34572700617383756,
  "single+lead:claude-sonnet-4-5-20250929": 0.3192735291829433,
  "single:gemini-3.1-pro-preview": 0.3589637450965015,
  "single+lead:gemini-3.1-pro-preview": 0.3503774012000238,
  "single:gemini-3.6-flash": 0.345624426341383,
  "single+lead:gemini-3.6-flash": 0.32773455358543874,
  "lead": 0.2518700179501056,
  "fuse4_ablated+lead": 0.36793426699504045
 },
 "contrasts": {
  "H1_fusion_vs_best": {
   "est": 0.01794526873262406,
   "lo": 0.0034859685320767653,
   "hi": 0.02932393973021034,
   "p_perm": 0.0139
  },
  "H1b_fusion_vs_best_plus_lead": {
   "est": 0.026531612629101756,
   "lo": 0.012807957956408211,
   "hi": 0.040872347468022555,
   "p_perm": 0.0002
  },
  "H2_ablated_vs_best_plus_lead": {
   "est": 0.017556865795016658,
   "lo": 0.0036564771926587466,
   "hi": 0.031841287623038415,
   "p_perm": 0.0233
  }
 },
 "holm": {
  "H1": {
   "p_holm": 0.0417,
   "pass": true
  },
  "H2": {
   "p_holm": 0.0466,
   "pass": true
  }
 },
 "verdict": "CONFIRMED"
}

==> anc/replication_verdict.py <==
#!/usr/bin/env python3
"""H1/H2 verdict, exactly as pre-registered in PREREG-CONFIRMATORY.md.

Arms as in 18-graded-fusion/fusion.py (normalised Borda, unweighted sums, graded lead).
Label: half-B top-15% distinct-reader count. Inference: domain-clustered bootstrap (4000)
+ domain sign-flip permutation (10000), Holm over {H1, H2, H3}.
H3's p enters the family from instrument_check (surface < 20% -- passed with margin; its
permutation p is computed here too for the correction).
"""
import json, os, hashlib, random, collections, statistics as st, math
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
marks = json.load(open(os.path.join(HERE, "data/reader-marks.json")))["docs"]
sents = {d["docId"]: d["sentences"] for d in json.load(open(os.path.join(HERE, "data/sentences.json")))["docs"]}
cache = json.load(open(os.path.join(HERE, "data/replication-cache.json")))
MODELS = ["gpt-5.4","gpt-5.5","claude-sonnet-4-5-20250929","gemini-3.1-pro-preview","gemini-3.6-flash"]
TOP_Q, R, MIN_R, MIN_S = 0.15, 40, 6, 30

def borda(rank, n):
    s = [0.0]*n
    for pos, i in enumerate(rank):
        if 0 <= i < n: s[i] = n - pos
    return s
def ap(sc, lab, rnd):
    n = len(sc); o = sorted(range(n), key=lambda i: (-sc[i], rnd.random())); npos = sum(lab)
    if npos == 0: return None
    h = 0; t = 0.0
    for rk, i in enumerate(o, 1):
        if lab[i]: h += 1; t += h/rk
    return t/npos

U = []
for d in marks:
    n = d["nSent"]; docId = d["docId"]
    if docId not in sents or len(sents[docId]) != n: continue
    mk = [sorted({j for j in x if 0 <= j < n}) for x in d["readerMarks"]]
    mk = [x for x in mk if x]
    if n < MIN_S or len(mk) < MIN_R: continue
    sha = hashlib.sha1("\n".join(sents[docId]).encode()).hexdigest()
    arms = {}
    for m in MODELS:
        r = cache.get(f"{m}|orig|{sha}")
        if r: arms[m] = borda(r, n)
    if len(arms) < len(MODELS): continue      # prereg: the five-model panel, fixed
    U.append((docId, d["domain"], n, mk, arms))
print(f"documents with all five rankings: {len(U)}")

rnd = random.Random(20260731)
per = collections.defaultdict(list); doms = []
for docId, dom, n, mk, arms in U:
    acc = collections.defaultdict(list)
    for _ in range(R):
        idx = list(range(len(mk))); rnd.shuffle(idx); h = len(idx)//2
        cB = [0]*n
        for x in (mk[i] for i in idx[h:]):
            for j in x: cB[j] += 1
        npos = max(1, min(n-1, round(TOP_Q*n)))
        cand = sorted([i for i in range(n) if cB[i] > 0], key=lambda i: (-cB[i], rnd.random()))[:npos]
        lab = [0]*n
        for i in cand: lab[i] = 1
        f5 = [sum(arms[m][i]/n for m in MODELS) for i in range(n)]
        acc["fuse5+lead"].append(ap([f5[i]+(n-i)/n for i in range(n)], lab, rnd))
        for m in MODELS:
            acc[f"single:{m}"].append(ap(arms[m], lab, rnd))
            acc[f"single+lead:{m}"].append(ap([arms[m][i]/n+(n-i)/n for i in range(n)], lab, rnd))
        acc["lead"].append(ap([n-i for i in range(n)], lab, rnd))
    for k, v in acc.items():
        vv = [x for x in v if x is not None]
        if vv: per[k].append(st.mean(vv))
    doms.append(dom)

M = {k: st.mean(v) for k, v in per.items()}
best = max((f"single:{m}" for m in MODELS), key=lambda k: M[k])
bestName = best.split(":", 1)[1]
# H2's ablated fusion: rebuild without the best member (needs a second pass over reps? --
# arms are deterministic, only labels are random; rebuild with same seed for exact pairing)
rnd2 = random.Random(20260731)
for j, (docId, dom, n, mk, arms) in enumerate(U):
    acc = []
    for _ in range(R):
        idx = list(range(len(mk))); rnd2.shuffle(idx); h = len(idx)//2
        cB = [0]*n
        for x in (mk[i] for i in idx[h:]):
            for j2 in x: cB[j2] += 1
        npos = max(1, min(n-1, round(TOP_Q*n)))
        cand = sorted([i for i in range(n) if cB[i] > 0], key=lambda i: (-cB[i], rnd2.random()))[:npos]
        lab = [0]*n
        for i in cand: lab[i] = 1
        f4 = [sum(arms[m][i]/n for m in MODELS if m != bestName) for i in range(n)]
        acc.append(ap([f4[i]+(n-i)/n for i in range(n)], lab, rnd2))
    vv = [x for x in acc if x is not None]
    per["fuse4_ablated+lead"].append(st.mean(vv) if vv else None)
M = {k: st.mean([x for x in v if x is not None]) for k, v in per.items()}

uniq = sorted(set(doms)); byd = collections.defaultdict(list)
for i, dm in enumerate(doms): byd[dm].append(i)
def clus(a, b, B=4000, seed=11):
    diff = [x-y for x, y in zip(per[a], per[b])]
    r2 = random.Random(seed); means = []
    for _ in range(B):
        s = []
        for dm in (uniq[r2.randrange(len(uniq))] for _ in range(len(uniq))):
            s.extend(diff[i] for i in byd[dm])
        means.append(st.mean(s))
    means.sort(); return st.mean(diff), means[int(0.025*B)], means[int(0.975*B)]
def pperm(a, b, B=10000, seed=13):
    diff = [x-y for x, y in zip(per[a], per[b])]; obs = st.mean(diff)
    r2 = random.Random(seed); cnt = 0
    for _ in range(B):
        s = 0.0; nn = 0
        for dm in uniq:
            f = 1 if r2.random() < 0.5 else -1
            for i in byd[dm]: s += f*diff[i]; nn += 1
        if abs(s/nn) >= abs(obs): cnt += 1
    return max(cnt, 1)/B

print(f"\nbest single on this corpus: {bestName}\n")
print(f"  {'arm':34s} {'AP':>7}")
for k, v in sorted(M.items(), key=lambda x: -x[1]):
    print(f"  {k:34s} {v:7.4f}")
res = {}
for a, b, key in [("fuse5+lead", best, "H1_fusion_vs_best"),
                  ("fuse5+lead", f"single+lead:{bestName}", "H1b_fusion_vs_best_plus_lead"),
                  ("fuse4_ablated+lead", f"single+lead:{bestName}", "H2_ablated_vs_best_plus_lead")]:
    m, lo, hi = clus(a, b); p = pperm(a, b)
    res[key] = {"est": m, "lo": lo, "hi": hi, "p_perm": p}
    print(f"\n  {key}: {m:+.4f} [{lo:+.4f}, {hi:+.4f}]  p={p}")
# Holm over the pre-registered family {H1, H2, H3}; H3 passed with a huge margin -- its
# permutation p on this data is effectively 1-sided tiny; enter conservatively as its raw p.
ps = sorted([("H1", res["H1_fusion_vs_best"]["p_perm"]), ("H2", res["H2_ablated_vs_best_plus_lead"]["p_perm"])],
            key=lambda x: x[1])
mI = 3   # family size per prereg {H1,H2,H3}
verdicts = {}
for i, (k, p) in enumerate(ps):
    adj = min(1.0, (mI - i)*p)
    passed = adj < 0.05 and res[{"H1": "H1_fusion_vs_best", "H2": "H2_ablated_vs_best_plus_lead"}[k]]["lo"] > 0
    verdicts[k] = {"p_holm": adj, "pass": passed}
    print(f"  {k}: Holm-adj p = {adj:.4f}  -> {'PASS' if passed else 'FAIL'}")
v = ("CONFIRMED" if verdicts["H1"]["pass"] and verdicts["H2"]["pass"]
     else "PARTIAL" if verdicts["H1"]["pass"] else "FAILED")
print(f"\nPRE-REGISTERED VERDICT: {v}")
json.dump({"nDocs": len(U), "bestSingle": bestName, "means": M, "contrasts": res,
           "holm": verdicts, "verdict": v},
          open(os.path.join(HERE, "data/replication-verdict.json"), "w"), indent=1)


==> anc/results.json <==
{"nDocs": 112, "docIds": [0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 19, 20, 21, 22, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 60, 61, 62, 63, 64, 65, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119], "perDoc": {"ceiling": [0.12667045002793342, 0.4409355326463029, 0.38558643393224507, 0.27786730699638307, 0.2324629309915864, 0.5588512511050501, 0.38982072767794645, 0.3451011819010536, 0.6193459699026613, 0.46198984243631636, 0.7340648873184402, 0.39889048547327627, 0.5774878980954774, 0.4421851874184587, 0.39938782914162774, 0.6895169523924362, 0.5990551452616805, 0.48520915576729995, 0.420458732100034, 0.40216432536953034, 0.3226197272436036, 0.6503902942117697, 0.5880206495187541, 0.4225566932626388, 0.5708865781191897, 0.3136831790586886, 0.3725914186268474, 0.3311317001286848, 0.18485464777147248, 0.4448768743879871, 0.3903132640644095, 0.4146141207164295, 0.5394193684839642, 0.32902908202155895, 0.44735491221358253, 0.6513938687311371, 0.277187547999323, 0.4652418924267271, 0.2926755746497934, 0.3390419120069198, 0.29213371562118834, 0.5258882935763968, 0.4505233037081473, 0.6258600185025384, 0.5751535194297924, 0.4948984447881235, 0.6355796306783716, 0.36653927260940844, 0.5518647675755076, 0.2502266577311698, 0.6548429590214219, 0.30789191605147936, 0.5581095980702614, 0.4174178908442327, 0.4622871396776979, 0.5049760674140619, 0.5931910597582137, 0.3099858659017022, 0.330364368054904, 0.48097745939002196, 0.6625146030698282, 0.5944076845468509, 0.5388157522596481, 0.29994683644263703, 0.3696765289232716, 0.32427609453939865, 0.2909341244076032, 0.5998167048491846, 0.35879464717198334, 0.5821269841082307, 0.6524163823247964, 0.2202798079693299, 0.27828910461363965, 0.5901395181875981, 0.4681133137889169, 0.5063797387560108, 0.2860082012806918, 0.20258262505935576, 0.32605185496435807, 0.40245509703369714, 0.5017832254348256, 0.6241302219299347, 0.41533770629422023, 0.42549377160559515, 0.4439869348882455, 0.5466654811054215, 0.49605468014335835, 0.26363823509769524, 0.3170576713715015, 0.4125582164333439, 0.24637535211009773, 0.40615639411671467, 0.39763122812602597, 0.6128260294630263, 0.8732409886141603, 0.447083979071177, 0.3244588107786932, 0.37467055311042036, 0.48281221168599947, 0.4287908144121065, 0.481332829089086, 0.6445668539039937, 0.2928857188887187, 0.4715979860867593, 0.6059828246250958, 0.337441308496568, 0.4678799549659175, 0.46130065454824837, 0.40761327197841796, 0.7103650467637604, 0.19450455290700075, 0.30538856394956926], "lead": [0.20289828966997758, 0.2501800727293626, 0.1934002109804954, 0.18731159325311578, 0.15115903595532845, 0.47635354230297466, 0.3324060754974438, 0.2766311382100171, 0.11124144571052735, 0.19251148035701224, 0.29372127028297607, 0.15126495376248666, 0.15090142516838198, 0.20191794471225094, 0.2534108129342961, 0.1603462235334375, 0.10632035086212166, 0.18736714398107363, 0.295768384446961, 0.334854561737165, 0.2490723059950931, 0.21962804895334626, 0.20827678610221376, 0.33346721555743175, 0.19073139816422707, 0.17960719997262214, 0.11949802187900754, 0.2843698972488622, 0.1579059797288675, 0.3215807176349202, 0.19675346442598446, 0.20341943121039993, 0.3950105786000029, 0.3210086410944789, 0.23448317676561065, 0.4686579985813885, 0.20349204208074972, 0.20108282787789075, 0.1641902782458765, 0.29628669164665883, 0.1249104643040005, 0.2753131369046035, 0.14034660820170825, 0.15238640707288592, 0.1728972213744793, 0.3017771269117681, 0.24911586924081952, 0.2617697929067896, 0.18546213863852587, 0.20459642193659092, 0.12538828161103235, 0.1579190531321111, 0.16524431614122714, 0.23848733832395944, 0.2794678377348188, 0.21316436643311398, 0.15564937100185922, 0.2551041779767126, 0.2647799727196685, 0.22491767389845463, 0.34018213811821446, 0.15528131732587108, 0.4258516620891796, 0.158629728031778, 0.20912694648548455, 0.16841774848934196, 0.1854291618421621, 0.17135539856511006, 0.12828224298776958, 0.1270219535418194, 0.16093530931952893, 0.2716914029556809, 0.2687845547503469, 0.2699424050085406, 0.1972610989868166, 0.14862439106620423, 0.24523897203569286, 0.2795606875773725, 0.5304651818430713, 0.32980610920647313, 0.24996029265992556, 0.3376883033660547, 0.26363842875120597, 0.24051496309377804, 0.12905839896479254, 0.1236835505319132, 0.23261469758728226, 0.2584263914018118, 0.19490410534979688, 0.1869958368701283, 0.33121076657670007, 0.37714455326554075, 0.2650851890055597, 0.1465777018701859, 0.19454868272214318, 0.255482677109591, 0.17161782281770102, 0.20805748054573137, 0.40372705998003194, 0.42518860874021897, 0.22537822142274777, 0.7795880269813514, 0.21576279461149453, 0.321956772242903, 0.21757421497357007, 0.2539032672026278, 0.2951077879678511, 0.35089149078487, 0.19167153082772065, 0.4612861439685895, 0.12370378290713475, 0.1772991396752485], "single:gpt-5.4": [0.2348441928139614, 0.4730175986353808, 0.48462490120379775, 0.4047161590764281, 0.24134315662385783, 0.2818688234255705, 0.2742329758539532, 0.2717494111594894, 0.5536627233772872, 0.4649404732009532, 0.5174132868799346, 0.34814760420957214, 0.4257609666795386, 0.44839012133604755, 0.2280907103499814, 0.3818794963088441, 0.5694175471930333, 0.38413571405755387, 0.16308085623105953, 0.45650335689421284, 0.18668180327746176, 0.21066919892350905, 0.2516957322979641, 0.35185067909222, 0.33526127097159536, 0.23719548228257664, 0.32198702209534735, 0.5347292298061047, 0.23824815751362996, 0.28882445109735777, 0.2765844503251515, 0.4429086513778274, 0.6536290823045757, 0.23659277938488205, 0.2798108652508667, 0.4362807836668045, 0.17706064284097994, 0.3301293852685886, 0.26862596269567157, 0.308817956337646, 0.1839377586406281, 0.29312139315258606, 0.23649555539919315, 0.3808704350402612, 0.2086892782901891, 0.38557229942339133, 0.4163063029453416, 0.19097123581563707, 0.17160165971038824, 0.21261167209261683, 0.20655187144400955, 0.2153284954182966, 0.28527936334956644, 0.18270260563678814, 0.28278610122243547, 0.40178568879201126, 0.2979560689029013, 0.23136171344881096, 0.27060549871878353, 0.21798393863882726, 0.45356448398478977, 0.3490907561271399, 0.17997883462649159, 0.20866242275256766, 0.27145098761980974, 0.3326572075315994, 0.22646162195824057, 0.24606300854978222, 0.269056168131806, 0.24422422463766144, 0.448999010250825, 0.21866515792926197, 0.27998825024560453, 0.24969195700451963, 0.3874630359529524, 0.19660237917110512, 0.25253967536114397, 0.19852323994524776, 0.3593057764547764, 0.37398326752588207, 0.4110096377595473, 0.39557393961181414, 0.3171921949881303, 0.20022512614980603, 0.39334897966794385, 0.35129321417518594, 0.2572129101107082, 0.23837053427346064, 0.24929998458531463, 0.3534599944053974, 0.22022945269013286, 0.22245575577108348, 0.21764701648649282, 0.4241913758755864, 0.23912057546062931, 0.4020471355474843, 0.21404824828045238, 0.455760823058473, 0.4348132329242182, 0.2657553261023846, 0.32035854632964433, 0.3511368829120593, 0.17345889161107325, 0.2876350667819199, 0.2855119426926703, 0.26395174513595565, 0.29755199451580416, 0.26203786343136565, 0.4130424313452301, 0.39540359546913256, 0.24148517438050207, 0.31177763028708233], "single:claude-sonnet-4-5-20250929": [0.20653083448904724, 0.3833397286061535, 0.3151202176933547, 0.2404697752794479, 0.2834435490309347, 0.43839485213360696, 0.3324060754974438, 0.2256233489892145, 0.1897598233302831, 0.39829888198976454, 0.5352747481904397, 0.310696517075637, 0.4501996450989079, 0.3872246480886187, 0.26735803665627983, 0.32209312793477946, 0.39154276749985045, 0.34517938420919037, 0.29455568628358464, 0.44575821330100335, 0.20689777587928312, 0.2611967506993725, 0.30555568533640676, 0.5153304777996056, 0.3475400089257055, 0.30084341685363014, 0.22920033071900625, 0.42965597593589344, 0.21542592711340502, 0.31220005432558334, 0.21384242865104486, 0.40672822274787496, 0.6848820945665842, 0.2395249220016035, 0.2777486611996845, 0.6745046525368248, 0.16342046569324253, 0.38651798191702724, 0.24962693704908132, 0.3194780795877287, 0.19692398891876875, 0.4016615426960363, 0.26187355287471387, 0.38144129641635227, 0.2630274714703662, 0.3995021910130701, 0.3589163624474778, 0.32178252095007487, 0.15915673849014442, 0.23976495716994886, 0.21923024491197257, 0.22877266514649186, 0.4991300593943704, 0.22528496454121275, 0.29651473873934814, 0.4239581326807238, 0.2594652801317836, 0.25116916407876627, 0.2586311253367411, 0.20526383636600917, 0.5371200304150452, 0.3411250818177083, 0.19923249232233736, 0.17515360543611086, 0.3223832199570715, 0.33450888266420176, 0.3056122088207095, 0.24345163806685832, 0.20298051842414072, 0.13721800497163597, 0.4296169648826902, 0.2575983703884362, 0.2655165401408383, 0.33050030287321436, 0.2770938896542487, 0.26469226894735937, 0.2637951981769939, 0.2724609074960793, 0.40201272799870724, 0.32182454518317805, 0.5234223016618422, 0.6850511930493134, 0.3166500868055944, 0.21143286160758545, 0.35602698140209577, 0.4619246549067488, 0.4770265728483951, 0.29028764305928945, 0.24027438305638693, 0.3090436335784402, 0.32754083129069106, 0.24177903680839083, 0.2026457066220402, 0.43946410143004566, 0.3196492745845407, 0.3997074727998864, 0.22346253899574361, 0.390971283380601, 0.2690536993440227, 0.38041358288693944, 0.413629306506239, 0.5571168032819412, 0.17293955856014986, 0.321956772242903, 0.33604359367306935, 0.2421179161768171, 0.2653469930771506, 0.35345557535296424, 0.3116638667310551, 0.670558232635733, 0.2074377590074534, 0.2995619246228418], "single:gemini-3.1-pro-preview": [0.2390147559422569, 0.4167420055576427, 0.44438476869177607, 0.3865546529927272, 0.32435197577507296, 0.40890581381385394, 0.4123063191283014, 0.2778445177555088, 0.5172395680750467, 0.4637240167590207, 0.5434933021930344, 0.359796874437331, 0.5242784762694043, 0.44844629909516387, 0.2692397569872233, 0.4509792399865929, 0.532203451230703, 0.41472929271224207, 0.2136380711319909, 0.40147910550310173, 0.252236864459176, 0.258484724793541, 0.4188238676933529, 0.44422272522482836, 0.3358643695242279, 0.22843351230076228, 0.31218170715193766, 0.5965456294644446, 0.20264958447566034, 0.36392315217754995, 0.2758878918879084, 0.4855362987751632, 0.6478119370968668, 0.26503084750992273, 0.33173383631276326, 0.42630896835009474, 0.2162348164683315, 0.4335242830097569, 0.20868072106803723, 0.3569252441092122, 0.21022938938742028, 0.3615306782786092, 0.32059609549395385, 0.3734312453323505, 0.21693605853945278, 0.4060680840307289, 0.528596742626174, 0.259936762544041, 0.1564633685439616, 0.24500183390669847, 0.24816473427164093, 0.23923159918147208, 0.5517924098936035, 0.200297717424803, 0.35965281504680136, 0.415133995330438, 0.3180065637849832, 0.30594515804993677, 0.29185011950392603, 0.22700178155966638, 0.5475707700837632, 0.4549206523347869, 0.19757560259708234, 0.23150751836855862, 0.29246108289052236, 0.35936101640640705, 0.28524427763429583, 0.2816054464790258, 0.2922428318186976, 0.167986296185277, 0.46192821983127885, 0.23923434142382086, 0.2748922424578198, 0.27374039261552013, 0.301509538171365, 0.23476080963994017, 0.22348190167160453, 0.25605222376673126, 0.4514345761986193, 0.35191006406174125, 0.47678377249231507, 0.6460248762731651, 0.32839977276009163, 0.10884950496037568, 0.4643515793013547, 0.3648797012798279, 0.4380503744717477, 0.3101714964313494, 0.25713753192407135, 0.3146691198472295, 0.23479375716297962, 0.24272209395488575, 0.28567287064476443, 0.5195408190488113, 0.3385443349078217, 0.4878988342326803, 0.2334500001928921, 0.3897196449838238, 0.3808003409384577, 0.23684836680158025, 0.39615248767257333, 0.4613116650503352, 0.20604242289165356, 0.28289966020252694, 0.3518614530934854, 0.24570120792072644, 0.36677900704022437, 0.4011049591099421, 0.5392920572384172, 0.5819392528767529, 0.21862706738764698, 0.28420952046006764], "single:gemini-3.6-flash": [0.26252796142609397, 0.4092554332610868, 0.4039942770287831, 0.43464224029802373, 0.34586227955257315, 0.23960749018592156, 0.3788768837851282, 0.3031133459390856, 0.5106519376604353, 0.4364737711333525, 0.49187660449515846, 0.3417480072755502, 0.5003832492009209, 0.43261179113943643, 0.2635124701595563, 0.4803948801742919, 0.5543968771794835, 0.3711724317223057, 0.1834534212171284, 0.4349946944459783, 0.2633156935316044, 0.285859758105446, 0.3118070791476969, 0.42578797384547734, 0.3304775851917452, 0.2586213891552704, 0.3101589278058728, 0.5921875541772486, 0.23262669192914645, 0.2984539901487371, 0.2330078983775823, 0.3925739854455249, 0.6378027515910197, 0.25828927970688115, 0.30451842075620905, 0.3521062966135492, 0.2528048719457205, 0.40020915358019654, 0.25775202305438655, 0.3951382798706694, 0.19930223797840446, 0.32169242707174195, 0.2654672467195687, 0.34288971923745265, 0.32277480450774293, 0.3502164880250074, 0.3762229818269701, 0.23252493937304958, 0.1287828529734286, 0.23264873981744924, 0.32940297618858827, 0.27861252053437374, 0.47609222504745435, 0.17016098239594227, 0.2831541216749437, 0.41867777229607017, 0.3072067295154934, 0.30872542772096323, 0.2851126286147213, 0.22487879460458957, 0.5644715583861072, 0.4706337652126392, 0.20269674482940844, 0.25484275973091264, 0.3746301319411541, 0.42582778030154234, 0.29100112607212403, 0.22494266042942473, 0.2744551289677733, 0.20032279911040635, 0.38349094057368777, 0.24196712120517683, 0.2861735830184127, 0.316923121925219, 0.30127214149665055, 0.22517327160600062, 0.16865081951607103, 0.2334116692097959, 0.45011618405321774, 0.3389030720751255, 0.5135764265986602, 0.6581578685096795, 0.32861250563891414, 0.16269939474304224, 0.42543052588436975, 0.3333859388621341, 0.47785134525153755, 0.2313953897585827, 0.24178205633454647, 0.33895183469430196, 0.29132391774361494, 0.2550350948999702, 0.23846823036881312, 0.45021945732315916, 0.33342515748406554, 0.44307811744474357, 0.27171748757315406, 0.3645289548668707, 0.390419623210976, 0.20214221225383577, 0.34185315937701033, 0.45436896294856416, 0.18109885325664074, 0.2609875533986097, 0.3862773391799762, 0.2157935118353692, 0.3313766053747392, 0.32799480596216585, 0.5334321992886806, 0.5797496505205892, 0.18620005222577923, 0.3122547517998699], "single:gpt-5.5": [0.23467142532653076, 0.47322163800487854, 0.4944984542208626, 0.30289353539011316, 0.3273563212728005, 0.40310639356415084, 0.32111323451993545, 0.3047438442786649, 0.4247024232601449, 0.45553917092386825, 0.4792675105508178, 0.4165911886194257, 0.49422808295792936, 0.39751159188678536, 0.2597607176398256, 0.3306205198310461, 0.6065659036413865, 0.24053801232296554, 0.17442837932053087, 0.47075570639250436, 0.2607344569657917, 0.24117295269694136, 0.261091072884275, 0.4310132732087174, 0.31374308993951566, 0.30379270423448784, 0.25234992259203365, 0.6133103213799262, 0.19836450271203443, 0.3537692399354092, 0.25211997689473875, 0.39783811767081434, 0.6665403301366211, 0.238688783588308, 0.3154556354282097, 0.46954929999563844, 0.24593060221894344, 0.4613764092282828, 0.29104950089859616, 0.32204947974349313, 0.2034566786925883, 0.3241469348570274, 0.30602638468143584, 0.3488459362705347, 0.23782261902517238, 0.3441792638451397, 0.4749044384550939, 0.22759471181490287, 0.15253165141391253, 0.2252342186885434, 0.23082045416475744, 0.263182787156211, 0.4325058192783066, 0.20272623128963888, 0.34844591447967577, 0.3119953982870162, 0.3480541759720133, 0.24461857625322314, 0.29029406863952634, 0.19393125353473112, 0.5131697315447104, 0.30661785060606367, 0.2886393628140851, 0.2329433497726654, 0.250616169538447, 0.3439398722316217, 0.2912817881239565, 0.28833776559319074, 0.25582533939828755, 0.19018043060953238, 0.40648740507687614, 0.27327991937242857, 0.31091009937549813, 0.3099700514087931, 0.3149181914777061, 0.17863234170303913, 0.1992749713568431, 0.21667944997790234, 0.45875326187098786, 0.33782108582890324, 0.4887604815667431, 0.7256993855576006, 0.35875825803556505, 0.17465745560322224, 0.28078491735700395, 0.34531531469006654, 0.3546472012539778, 0.22376867891393443, 0.24682900174699243, 0.35435445062986326, 0.2909531574651987, 0.19507301745065145, 0.3367172166071065, 0.4209104164756338, 0.2825994980682481, 0.39804303908034333, 0.17102320179270147, 0.4421651085617926, 0.4203359663219961, 0.2392128990091459, 0.37624435453553723, 0.5203476535051648, 0.19912407221723855, 0.2642352491466489, 0.33538857954031714, 0.24610251031123062, 0.312393035941505, 0.3162361915070874, 0.4624445574855876, 0.5400878001856281, 0.25240982203401013, 0.275017232054705], "fuse5": [0.24337123686645598, 0.5206520325741114, 0.4713688865826488, 0.4139353601254552, 0.31208588752854577, 0.37482124914749654, 0.40103274223509433, 0.31868013964792835, 0.4420409818873245, 0.4470960534980582, 0.6073124803486796, 0.38571932152305083, 0.5234607647312556, 0.43861626450016133, 0.2755733861239964, 0.43862704732749486, 0.5712040762253378, 0.46676825353676094, 0.28597146245417115, 0.47344112523297666, 0.224625482868661, 0.2503100976596616, 0.3291950097110939, 0.4356233916776883, 0.3348134233825494, 0.35826349591166456, 0.3513603102930388, 0.6177139019749314, 0.22108171587824352, 0.3698841208818579, 0.27329620470541977, 0.4445767382319221, 0.6616446031817945, 0.28190937507504904, 0.34793163853301623, 0.45933592615304725, 0.22452680901862554, 0.4195736827638232, 0.2762059987170548, 0.32801603576127836, 0.20583166849010642, 0.32234609574770856, 0.2808911512252473, 0.39750548549956766, 0.25077359846406355, 0.42216248910439136, 0.5215194518154319, 0.2507301450485484, 0.15261598840991655, 0.2509408337938246, 0.25014068363002545, 0.26719555539567097, 0.48774802319774985, 0.19613553899421685, 0.3585718598064142, 0.462993345890521, 0.31233846517244435, 0.3001437103791029, 0.3072495163948428, 0.22665915180898033, 0.5599398301652083, 0.4651851173834167, 0.21248027850144202, 0.21611499832864825, 0.34661948351946215, 0.3975210730862323, 0.3018561445690228, 0.26856720590284855, 0.2666582861047805, 0.17102655645137207, 0.4541120597522763, 0.25788502245671713, 0.3316175528330629, 0.3142886784317021, 0.31292581147819476, 0.21611724091222675, 0.23434143481338499, 0.2541854933317882, 0.41248755376664703, 0.35805798289590934, 0.5124908739771254, 0.6440711023854561, 0.3917681143423594, 0.14431808615512495, 0.461635286611093, 0.41954207867721893, 0.42152916920869926, 0.2923245537483306, 0.26274673147477057, 0.357954698455745, 0.278053096577538, 0.23937407690091275, 0.23618661421624967, 0.4883742178238746, 0.30679785945792765, 0.4634016912364643, 0.255516570645351, 0.43305801142174044, 0.4124708649488777, 0.2689405035670195, 0.44498292843203, 0.4344208527254601, 0.21649193474705375, 0.28492768078139835, 0.39111110303934277, 0.24607592577414558, 0.38298650999805034, 0.35810734853389126, 0.5271083447400924, 0.5770707366620623, 0.23956011107204417, 0.3206160681795153], "fuse5+lead": [0.2301992063859106, 0.5125777648684349, 0.45759300289673555, 0.397636990008596, 0.29062203598314323, 0.44898934827000925, 0.4228256536837371, 0.3165091356965577, 0.3189433912567674, 0.43758577030212864, 0.6313023971957481, 0.3371029594816157, 0.47972118728451835, 0.4127684200281454, 0.27486407200466734, 0.49209964965113706, 0.49290917709248844, 0.39202438408192397, 0.29197174275814447, 0.48024034038122243, 0.23118642085429641, 0.2917164369602172, 0.34745275883817733, 0.4999218048347682, 0.33506732601605094, 0.37954213978440565, 0.336011602243173, 0.6473445011147483, 0.21460954888024422, 0.41394666616196607, 0.27279657279626557, 0.49231161396791007, 0.6557511771724993, 0.2745175827193819, 0.37805930822101447, 0.5249579756176319, 0.2361306701989607, 0.3869455074077522, 0.2610951615805021, 0.38800359927636197, 0.20590525626491496, 0.3221705047356247, 0.2529617824412716, 0.3975160901142548, 0.24873217663266986, 0.4311724667205746, 0.4706485727382328, 0.3265769542329781, 0.16461665158503086, 0.24146443861876968, 0.22602802743551642, 0.26002397603526495, 0.41143821200410957, 0.21816596642036673, 0.3718560719298251, 0.4524334257290621, 0.3133474402124305, 0.2982353705773626, 0.3283761366000337, 0.26092140494531374, 0.5743171985211893, 0.39874356942583683, 0.25475241585637864, 0.1752536430592667, 0.334034375517912, 0.39278779663546004, 0.282712217746833, 0.24268525624932927, 0.25315340758844107, 0.1581644679237746, 0.4431892618898221, 0.28851372382901014, 0.33124520568409954, 0.3213531693307739, 0.30952553220304574, 0.2456625099883922, 0.25266249588847906, 0.2717722155447965, 0.4519531944075573, 0.3965238992126247, 0.5374865616599511, 0.7259518765239923, 0.43934367637873056, 0.1804997982628193, 0.38200707582863375, 0.412994056488232, 0.5536744799872491, 0.3127525786109446, 0.2727802943022759, 0.3239368417454804, 0.32381672229699293, 0.2986234530544037, 0.23156741368743103, 0.4349859061292128, 0.3325074835206301, 0.4533083080709515, 0.23930530485599094, 0.4523611971874583, 0.44616711853324825, 0.3143743063365209, 0.45857214310525435, 0.5447385680538116, 0.25305315105305076, 0.2885759403509726, 0.5073840381691691, 0.31036841589782765, 0.3978432711335909, 0.38442669794014567, 0.4835712282813438, 0.6247016836209246, 0.21364598854080372, 0.29484941984225166], "fuse4_noGemini+lead": [0.23432558601879452, 0.5059485171400514, 0.44399032850501763, 0.3868395532664342, 0.2850300254156425, 0.3996854929547353, 0.4126865127532236, 0.317598280246947, 0.2687633469281689, 0.4317002923811819, 0.6367091806815681, 0.33897805483520466, 0.4691501271242919, 0.38617928919683303, 0.2738094638547137, 0.4909957571082891, 0.4817754692620241, 0.3591961922018343, 0.2881639197582965, 0.48894625968355465, 0.22107551427476246, 0.28755412245563866, 0.32596817228135294, 0.49783685375680753, 0.3356662846882617, 0.3823652088735526, 0.3309054347576121, 0.6280738432537579, 0.21777995005665005, 0.40381250256048656, 0.2622684393601301, 0.4805367321979338, 0.6446594240927681, 0.2671300546476476, 0.35792152435822266, 0.5356814235061091, 0.2412607645858759, 0.3801130112704735, 0.26222731161988433, 0.3801420183129672, 0.18788286517999758, 0.32062388018219184, 0.24414617599176422, 0.4043921919205531, 0.2643252878440581, 0.4020627984619847, 0.445253640796682, 0.3139608426111657, 0.1651376860861978, 0.23896288523395587, 0.21680169662035992, 0.2561062071354336, 0.3833060203579034, 0.2161822516134938, 0.3630216402797472, 0.4447231226484343, 0.30888450067921375, 0.2655564906352182, 0.3379301629246632, 0.26678753768381064, 0.5432488793989366, 0.380746805839301, 0.285929519581216, 0.17181357285422355, 0.32880223122152663, 0.37592662324699044, 0.2767451648651193, 0.2449021751341161, 0.2392903706913372, 0.15517667549369435, 0.4486417475166553, 0.2959338735524018, 0.32879384333038586, 0.327912890496145, 0.31265371446724216, 0.22649651780986474, 0.2564441446981987, 0.27156376711979446, 0.446747314257124, 0.39846526465391036, 0.5319514794309685, 0.7011592088412607, 0.459642551701359, 0.22835880385043048, 0.3338044761047536, 0.40538991440570943, 0.588921928723379, 0.2983013285459632, 0.2705329097197201, 0.3243841923977713, 0.3221270318630569, 0.3029397352768747, 0.229877314437599, 0.41684440787111066, 0.3319649370138721, 0.44700483799695484, 0.2218069159689326, 0.4502852837271957, 0.4459192200842152, 0.33766330117611176, 0.44795483239133543, 0.5495429508575943, 0.2399923285907423, 0.2911163322006455, 0.46690032384775615, 0.3091015464440387, 0.3714506334701783, 0.3608447929948003, 0.4653372973474462, 0.6235251788425807, 0.21247101029718438, 0.2917323293167098], "fuse3_noGeminiAtAll+lead": [0.22865547464497787, 0.5038532266169047, 0.4279244391313107, 0.34877395833880304, 0.2693838188092514, 0.44454931682374155, 0.4167097881951488, 0.3135360460746641, 0.23476549736974042, 0.4300013585151095, 0.6502239325390784, 0.34431323717276774, 0.4676737514307754, 0.3698378373379691, 0.2625059752633171, 0.40231661369819266, 0.4418476709275586, 0.3604274787468185, 0.3030360088909592, 0.4886352094102319, 0.21547502169869087, 0.27165143713777173, 0.3223123478710471, 0.49639392382642356, 0.3258975441541469, 0.3763382369853002, 0.313257314720214, 0.586765971574209, 0.21441174704983, 0.4015937814262589, 0.25065808887812224, 0.49718179180411654, 0.6367237037246971, 0.2594623932332666, 0.3151311599427655, 0.5880132572737028, 0.22711456219712214, 0.3620650624476173, 0.26077902470906145, 0.3650252400630367, 0.1796488088827395, 0.324649977864411, 0.23986138592420841, 0.4063556914150336, 0.22542747268590485, 0.40866426153921637, 0.39099704789375755, 0.3183569959404365, 0.17297071042943474, 0.24102003283950763, 0.20211692223585176, 0.24722466034841278, 0.3557865479105017, 0.22503144508886538, 0.36177633853635327, 0.4342305087559393, 0.3189319260308139, 0.25179498985561577, 0.34067323148054723, 0.2671593712778916, 0.5096773228744653, 0.3617378786520544, 0.3020778214758453, 0.17202992931908723, 0.304746633757375, 0.34819841328166423, 0.267648958773762, 0.2507106501665922, 0.22997042954032548, 0.1544462977862317, 0.44194655173565184, 0.2942209388062786, 0.32927467514314385, 0.3195042628767001, 0.30712345476671593, 0.2217719868559988, 0.26812160969236193, 0.27077095780427685, 0.4289048075129131, 0.3665325922511913, 0.5135243007053675, 0.6703355979771585, 0.4597403175694081, 0.23027120886329847, 0.29910314821721895, 0.3965468483646574, 0.5585856305746071, 0.30635242579292515, 0.26820684338392686, 0.3037377945445884, 0.31040056376457364, 0.30791516751722225, 0.22287653295736, 0.38289084435752896, 0.3193289917655506, 0.4288091290456889, 0.20280934792661814, 0.4476430239355234, 0.4587593939467952, 0.3679798376063966, 0.4514126806846848, 0.5507630038276045, 0.25068484085836146, 0.2972980706152025, 0.4399980911842483, 0.30836722394010835, 0.3551659680246847, 0.37257780919466893, 0.45136776493078934, 0.6355729977176056, 0.2239915864917036, 0.2735145414138453], "gemini+lead": [0.21347589262786257, 0.3991993084346174, 0.3975254390413469, 0.30331678564830183, 0.25753139038989065, 0.4688557375406575, 0.45610497704901715, 0.24735893441977505, 0.1616907418448189, 0.35635719791006243, 0.5520854472875288, 0.3042127310042257, 0.3353960939499447, 0.3593543211360521, 0.2756763134969581, 0.3558771929824561, 0.22136651045201325, 0.3752211503670558, 0.29222326239548446, 0.45946631572807256, 0.2563062046820908, 0.3539700565981344, 0.361146429801187, 0.4718943343479053, 0.27189098810323153, 0.3140498574674514, 0.310816869165343, 0.678896547099952, 0.19071455056851083, 0.5103912179698163, 0.23310470321793772, 0.48115085708353394, 0.523349907312099, 0.24374898345991633, 0.4051442453150088, 0.5346039398365731, 0.2740387719323416, 0.3492300201205481, 0.18693633473668936, 0.42348479873811995, 0.16268278238274428, 0.3134588304043026, 0.22495406534924256, 0.2386563519203999, 0.20023066125723885, 0.44983916641370075, 0.4214305245483244, 0.3946759297830358, 0.22220235345603082, 0.2402101314897193, 0.17422051584168002, 0.22710482299304735, 0.3105488283339086, 0.2495580862179198, 0.4522799665035843, 0.37014650469527194, 0.234843912869772, 0.3128361140461118, 0.34102022942027976, 0.324771330291216, 0.4760226154612364, 0.2262518271246889, 0.4382287915069184, 0.16344993001234742, 0.24169155565928216, 0.29503831658107904, 0.2149440307845677, 0.23685596032965275, 0.20748206129664892, 0.13769619092485672, 0.3666470329500239, 0.3047648997274555, 0.2856299029567504, 0.2597930793226409, 0.3044234204118511, 0.22936266810159187, 0.26608484531828813, 0.30748731736033, 0.5240699765931107, 0.39683628910187646, 0.43662785803553184, 0.6595218123808969, 0.4272548210856005, 0.14196634357916169, 0.3185100583015951, 0.2111042182748777, 0.5501099311977532, 0.3131884434534251, 0.25797638334379086, 0.22173709694322422, 0.33006346758019567, 0.43877693896995507, 0.23484553648936934, 0.3015386272342794, 0.26198498047684377, 0.43560027650654704, 0.20922654525069, 0.4751098534646292, 0.46713930079389965, 0.37137406520068544, 0.4037943891903986, 0.6461171208683436, 0.3124383126544867, 0.30846391493175557, 0.41623295745748295, 0.3342273975441674, 0.4113654565798985, 0.41442793607259054, 0.394111175263392, 0.6731949707976825, 0.16490258200995317, 0.2234867494307214]}, "means": {"ceiling": 0.44374361746693386, "lead": 0.24097610115465026, "single:gpt-5.4": 0.31126161863376584, "single:claude-sonnet-4-5-20250929": 0.32550370611888374, "single:gemini-3.1-pro-preview": 0.34750812282869314, "single:gemini-3.6-flash": 0.33679546099694685, "single:gpt-5.5": 0.3306454411197445, "fuse5": 0.3563585805709599, "fuse5+lead": 0.3633716650525436, "fuse4_noGemini+lead": 0.35700520140250863, "fuse3_noGeminiAtAll+lead": 0.34932007391395287, "gemini+lead": 0.33644657769972397}}

==> anc/score_keepsets.py <==
"""Every published keep set, scored against the crowd-half label, on ONE scale.

Why this file exists: `14-crowd-half-ceiling-ap/` established a floor (`lead`) and a
ceiling (crowd-half) but had no MODEL row, so no one could see where frontier zero-shot
sits between them. This adds that row.

Provenance, because an earlier attempt failed here and the failure matters:
  * `12-model-panel/panel-cache.json` holds full model rankings, but it is keyed by a
    document sha whose corpus is redacted. Matching sha -> document by sentence count
    yields 57 candidates, and an INDEPENDENT check -- does the cache's top round(0.2n)
    reproduce the published keep set? -- passes on only 5 of 57. The mapping is therefore
    UNVERIFIED and the panel cache is NOT used here.
  * `reproduce/keepsets_by_sentence.csv` is used instead. Its document index is verified:
    CSV doc d has nSent == sentMeta[d].n for 120/120 documents.

Metric note: keep sets are binary, so within-set order is lost and these APs are LOWER
BOUNDS on what a full ranking would score. Every arm -- including the ceiling -- is given
the same 0.2n budget and the same random tie-breaking, so the comparison is fair even
though the absolute values are conservative.
"""
import json, csv, random, collections, statistics as st, math

ARMS = ['kept_lead','kept_random','kept_length','kept_centrality',
        'kept_llm','kept_llm_anthropic','kept_llmlingua2']
TOP_Q, R, MIN_R, MIN_S, RATIO = 0.15, 60, 6, 30, 0.2

meta = json.load(open('06-compression-fidelity/fidelity-results-public.json'))["sentMeta"]
docs = json.load(open('10-v2-augment/augment.json'))["docs"]

keep = {a: collections.defaultdict(set) for a in ARMS}
nsent = collections.defaultdict(int)
for r in csv.DictReader(open('reproduce/keepsets_by_sentence.csv')):
    if abs(float(r['ratio']) - RATIO) > 1e-9: continue
    d, s = int(r['doc']), int(r['sent'])
    nsent[d] = max(nsent[d], s + 1)
    for a in ARMS:
        if r[a] == '1': keep[a][d].add(s)
assert all(nsent[d] == meta[d]['n'] for d in nsent), "CSV index does not align with sentMeta"
print(f"index check: CSV doc d has nSent == sentMeta[d].n for {len(nsent)}/{len(meta)} documents\n")

def ap_from_set(S, lab, n, rnd):
    sc = [1.0 if i in S else 0.0 for i in range(n)]
    order = sorted(range(n), key=lambda i: (-sc[i], rnd.random()))
    npos = sum(lab)
    if npos == 0: return None
    h = 0; t = 0.0
    for rk, i in enumerate(order, 1):
        if lab[i]: h += 1; t += h / rk
    return t / npos

rnd = random.Random(20260731); res = collections.defaultdict(list); used = 0
CEIL = 'CEILING (crowd-half, same budget)'
for d, (m, doc) in enumerate(zip(meta, docs)):
    n = m['n']; mk = [sorted({j for j in x if 0 <= j < n}) for x in (doc.get('readerMarks') or [])]
    mk = [x for x in mk if x]
    if n < MIN_S or len(mk) < MIN_R or not keep['kept_lead'].get(d): continue
    used += 1; acc = collections.defaultdict(list)
    for _ in range(R):
        idx = list(range(len(mk))); rnd.shuffle(idx); h = len(idx)//2
        cA = [0]*n; cB = [0]*n
        for x in (mk[i] for i in idx[:h]):
            for j in x: cA[j] += 1
        for x in (mk[i] for i in idx[h:]):
            for j in x: cB[j] += 1
        npos = max(1, min(n-1, round(TOP_Q*n)))
        cand = sorted([i for i in range(n) if cB[i] > 0], key=lambda i: (-cB[i], rnd.random()))[:npos]
        lab = [0]*n
        for i in cand: lab[i] = 1
        ksz = round(RATIO*n)
        crowdA = set(sorted([i for i in range(n) if cA[i] > 0], key=lambda i: (-cA[i], rnd.random()))[:ksz])
        acc[CEIL].append(ap_from_set(crowdA, lab, n, rnd))
        for a in ARMS: acc[a].append(ap_from_set(keep[a][d], lab, n, rnd))
    for k, v in acc.items():
        vv = [x for x in v if x is not None]
        if vv: res[k].append(st.mean(vv))

base, ceil = st.mean(res['kept_lead']), st.mean(res[CEIL])
print(f"documents: {used}   (>= {MIN_S} sentences, >= {MIN_R} readers; keep sets at r={RATIO}; label top_q={TOP_Q})\n")
print(f"  {'arm':40s} {'AP':>7} {'vs lead':>9} {'% headroom':>12}")
print("  " + "-"*72)
for k, v in sorted(res.items(), key=lambda x: -st.mean(x[1])):
    mm = st.mean(v)
    print(f"  {k:40s} {mm:7.4f} {mm-base:+9.4f} {(mm-base)/(ceil-base)*100:11.0f}%")
for a in ('kept_llm', 'kept_llm_anthropic', 'kept_llmlingua2'):
    dd = [x-y for x, y in zip(res[a], res['kept_lead'])]
    se = st.stdev(dd)/math.sqrt(len(dd))
    print(f"\n  {a} - lead (paired): {st.mean(dd):+.4f} [{st.mean(dd)-1.96*se:+.4f}, {st.mean(dd)+1.96*se:+.4f}]")


==> anc/selection-r2.json <==
{
 "s_best": "s3",
 "rule": "PREREG-ROUND2: highest val mean per-doc Spearman vs teacher; tie band 0.01 -> cheaper",
 "s1p_val_rho": 0.6911,
 "s2p_val_rho": 0.7094,
 "s3_val_rho": 0.8782,
 "margin_over_second": 0.1688,
 "notes": "S2' crash-forced stop at best-of-2-epochs; S3 = cold ep0 (0.8611) + warm final epoch (0.8782), effective ~2.3 epochs across restarts",
 "frozen_at": "2026-08-02T18:35 PT, before any crowd evaluation"
}

==> anc/selection.json <==
{
 "s_best": "s2",
 "rule": "PREREG: higher val mean per-doc Spearman vs teacher; tie band 0.01 -> S1",
 "s1_val_rho": 0.6874,
 "s2_val_rho": 0.7034,
 "margin": 0.016,
 "frozen_at": "2026-08-01T18:20 PT, before any crowd evaluation"
}

==> anc/surface_decomp.py <==
"""ADVERSARIAL CHECK on 14-crowd-half-ceiling-ap.

The crowd-half number is an ORACLE ceiling: half A observes reader behaviour, which a
text-only model cannot. So +0.200 bounds how well the LABEL can be predicted at all --
it does not bound what is reachable from text.

This file asks the question that actually matters for the product: how much of that
headroom do SURFACE features alone recover? Position and length are the two confounds
this whole programme controls for, and they are the cheapest thing any text-only model
learns first. If surface already takes most of the headroom, the content-dependent
remainder -- the part a better model must win -- is much smaller than +0.200.

Leave-one-document-out logistic regression, so nothing is fit on the document it scores.
No model calls, no network.
"""
import json, random, math, statistics as st
import numpy as np

TOP_Q, R, MIN_READERS, MIN_SENT = 0.15, 30, 6, 30
docs = json.load(open("10-v2-augment/augment.json"))["docs"]
meta = json.load(open("06-compression-fidelity/fidelity-results-public.json"))["sentMeta"]

def ap(scores, labels, rnd):
    n = len(scores)
    order = sorted(range(n), key=lambda i: (-scores[i], rnd.random()))
    npos = sum(labels)
    if npos == 0: return None
    h = 0; s = 0.0
    for r, i in enumerate(order, 1):
        if labels[i]: h += 1; s += h / r
    return s / npos

def feats(n, lens):
    """Surface only: depth, depth^2, log length, length z within doc, is-first, is-last."""
    lg = [math.log(1 + l) for l in lens]
    mu, sd = st.mean(lg), (st.pstdev(lg) or 1.0)
    return np.array([[i/(n-1) if n > 1 else 0.0,
                      (i/(n-1))**2 if n > 1 else 0.0,
                      lg[i], (lg[i]-mu)/sd,
                      1.0 if i == 0 else 0.0,
                      1.0 if i == n-1 else 0.0, 1.0] for i in range(n)])

def fit(X, y, iters=400, lr=0.5, l2=1e-3):
    w = np.zeros(X.shape[1])
    for _ in range(iters):
        p = 1/(1+np.exp(-np.clip(X@w, -30, 30)))
        w -= lr * ((X.T@(p-y))/len(y) + l2*w)
    return w

usable = []
for d, m in zip(docs, meta):
    n = m["n"]; mk = [sorted({j for j in x if 0 <= j < n}) for x in (d.get("readerMarks") or [])]
    mk = [x for x in mk if x]
    if n < MIN_SENT or len(mk) < MIN_READERS or len(m.get("len") or []) != n: continue
    usable.append((n, mk, feats(n, m["len"])))
print(f"documents: {len(usable)}  (identical gates to ceiling_ap.py, plus a length-array check)\n")

rnd = random.Random(20260731)
res = {k: [] for k in ("ceiling", "surface", "lead", "length", "random")}
for rep in range(R):
    labels = []
    for n, mk, X in usable:
        idx = list(range(len(mk))); rnd.shuffle(idx); h = len(idx)//2
        cA = [0]*n; cB = [0]*n
        for x in (mk[i] for i in idx[:h]):
            for j in x: cA[j] += 1
        for x in (mk[i] for i in idx[h:]):
            for j in x: cB[j] += 1
        npos = max(1, min(n-1, round(TOP_Q*n)))
        cand = sorted([i for i in range(n) if cB[i] > 0], key=lambda i: (-cB[i], rnd.random()))[:npos]
        lab = np.zeros(n)
        for i in cand: lab[i] = 1
        labels.append((n, X, lab, cA))
    order = list(range(len(labels))); rnd.shuffle(order); half = len(order)//2
    for tr, te in [(order[:half], order[half:]), (order[half:], order[:half])]:
        # 2-fold across DOCUMENTS: the surface model is never scored on a document it saw
        w = fit(np.vstack([labels[j][1] for j in tr]),
                np.concatenate([labels[j][2] for j in tr]))
        for k in te:
            n, X, lab, cA = labels[k]; ll = list(lab)
            res["surface"].append(ap(list(X @ w), ll, rnd))
            res["ceiling"].append(ap(cA, ll, rnd))
            res["lead"].append(ap([n-i for i in range(n)], ll, rnd))
            res["length"].append(ap(list(X[:, 2]), ll, rnd))
            res["random"].append(ap([rnd.random() for _ in range(n)], ll, rnd))

for k in ("ceiling", "surface", "lead", "length", "random"):
    v = [x for x in res[k] if x is not None]
    print(f"  {k:10s} AP = {st.mean(v):.4f}")
c, s, l = (st.mean([x for x in res[k] if x is not None]) for k in ("ceiling", "surface", "lead"))
print(f"\n  total headroom over lead (ORACLE)   = {c-l:+.4f}")
print(f"  taken by SURFACE alone              = {s-l:+.4f}   ({(s-l)/(c-l)*100:.0f}% of it)")
print(f"  content-dependent remainder         = {c-s:+.4f}   <-- what a better model must win")
print(f"\n  Paper IV m3 = lead +0.0433 (other corpus, indicative):")
print(f"    vs oracle headroom      ~{0.0433/(c-l)*100:.0f}%")
print(f"    vs content remainder    ~{0.0433/(c-s)*100:.0f}%")


==> anc/train_s1.py <==
#!/usr/bin/env python3
"""S1 student: HistGradientBoostingRegressor on embedding+position features (PREREG.md).

Trains on features-train.npz, reports the PREREG selection metric (mean per-document
Spearman rho vs teacher scores on the validation split) plus the position-only floor.
Saves models/s1.joblib.

Run: python3 train_s1.py
"""
import json, os
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data")


def spearman(a, b):
    ra = np.argsort(np.argsort(a)).astype(float)
    rb = np.argsort(np.argsort(b)).astype(float)
    if ra.std() == 0 or rb.std() == 0:
        return 0.0
    return float(np.corrcoef(ra, rb)[0, 1])


def per_doc_rho(pred, y, gid):
    rhos = []
    for g in np.unique(gid):
        m = gid == g
        rhos.append(spearman(pred[m], y[m]))
    return float(np.mean(rhos)), rhos


def main():
    from sklearn.ensemble import HistGradientBoostingRegressor
    import joblib

    tr = np.load(os.path.join(DATA, "features-train.npz"), allow_pickle=True)
    va = np.load(os.path.join(DATA, "features-val.npz"), allow_pickle=True)
    print(f"train {tr['X'].shape}, val {va['X'].shape}")

    model = HistGradientBoostingRegressor(
        max_iter=500, learning_rate=0.05, early_stopping=True, random_state=0
    )
    model.fit(tr["X"], tr["y"])
    joblib.dump(model, os.path.join(HERE, "models", "s1.joblib"))

    pred = model.predict(va["X"])
    rho, _ = per_doc_rho(pred, va["y"], va["gid"])
    # floor: position_frac alone (feature 0, negated: earlier = higher teacher score)
    rho_pos, _ = per_doc_rho(-va["X"][:, 0], va["y"], va["gid"])
    print(f"S1 val mean per-doc Spearman vs teacher: {rho:.4f}")
    print(f"position-only floor:                    {rho_pos:.4f}")
    json.dump({"s1_val_rho": rho, "position_floor_rho": rho_pos},
              open(os.path.join(DATA, "s1-val.json"), "w"))
    if rho < 0.5:
        print("WARNING: below the PREREG kill line (0.5)")


if __name__ == "__main__":
    main()


==> anc/train_s2_modal.py <==
#!/usr/bin/env python3
"""S2' student: round-1 S2's as-run config, refit on the 10k corpus, on Modal
(PREREG-ROUND2.md: "hardware is not a hyperparameter").

Config is verbatim train_s2.py as-run: ModernBERT-base, input "sentence [SEP] prev2
[SEP] next2" + position_frac head feature, loss 0.5*MSE(z) + 0.5*KL(tau=0.1),
3 epochs, lr 2e-5, batch=1 doc, max_len 160, TRAIN_SUBSET 96, seed 0.
Round-2 cleaning identical to train_s3_modal.py (eval-content shas + identical-content
dedup, keep lowest docId).

Usage:  venv/bin/modal run train_s2_modal.py           # full training + eval scoring
        venv/bin/modal run train_s2_modal.py --smoke   # 30 docs sanity
"""
import os

import modal

app = modal.App("fuse-distil-s2p")

image = (
    modal.Image.debian_slim(python_version="3.12")
    .pip_install("torch", "transformers>=4.51", "numpy")
)
vol = modal.Volume.from_name("fuse-distil", create_if_missing=True)

BASE = "answerdotai/ModernBERT-base"
TAU = 0.1
EPOCHS = 3
LR = 2e-5
MAX_LEN = 160
TRAIN_SUBSET = 96
CHUNK = 64
SEED = 0


BUDGET_DOCS = 6000  # each incarnation processes at most this many docs, then exits
# cleanly: four SIGSEGVs all landed after ~7-9k docs of work across every GPU/
# padding/attention combination -- a slow in-process leak, so processes are
# disposable and state lives on the volume (exact resume incl. RNG).


@app.function(gpu="A100-80GB", image=image, volumes={"/vol": vol}, timeout=8 * 3600)
def train(smoke: bool = False, score_only: bool = False):
    import json, random, hashlib
    import numpy as np
    import torch
    import torch.nn as nn
    from transformers import AutoModel, AutoTokenizer

    torch.manual_seed(SEED)
    random.seed(SEED)

    def is_val(doc_id):
        return hashlib.sha1(doc_id.encode()).hexdigest()[-1] == "0"

    corpus = json.load(open("/vol/corpus.json"))["docs"]
    teacher = json.load(open("/vol/teacher-scores.json"))
    ev_shas = set(json.load(open("/vol/eval-content-shas.json")))
    seen_sha = set()
    cleaned = []
    for d in sorted(corpus, key=lambda x: x["docId"]):
        sha = hashlib.sha1("\n".join(d["sentences"]).encode()).hexdigest()
        if sha in ev_shas or sha in seen_sha or d["docId"] not in teacher:
            continue
        seen_sha.add(sha)
        cleaned.append(d)
    train_docs = [d for d in cleaned if not is_val(d["docId"])]
    val_docs = [d for d in cleaned if is_val(d["docId"])]
    if smoke:
        train_docs, val_docs = train_docs[:30], val_docs[:10]
    print(f"train {len(train_docs)} docs, val {len(val_docs)} docs (cleaned from {len(corpus)})",
          flush=True)

    tok = AutoTokenizer.from_pretrained(BASE)
    # SDPA attention: three SIGSEGVs across L40S AND A100 point at ModernBERT's
    # flash/unpadding path; SDPA avoids that code path entirely (slower, same math).
    enc = AutoModel.from_pretrained(BASE, attn_implementation="sdpa").to("cuda")
    enc.gradient_checkpointing_enable()

    class Head(nn.Module):
        def __init__(self, hid):
            super().__init__()
            self.fc = nn.Sequential(nn.Linear(hid + 1, 256), nn.GELU(), nn.Linear(256, 1))

        def forward(self, cls, posf):
            return self.fc(torch.cat([cls, posf.unsqueeze(-1)], dim=-1)).squeeze(-1)

    head = Head(enc.config.hidden_size).to("cuda")
    opt = torch.optim.AdamW(list(enc.parameters()) + list(head.parameters()), lr=LR)

    def sent_inputs(sentences):
        outs = []
        n = len(sentences)
        for i in range(n):
            prev2 = " ".join(sentences[max(0, i - 2): i])
            next2 = " ".join(sentences[i + 1: i + 3])
            outs.append((sentences[i], prev2 + " [SEP] " + next2, i / n))
        return outs

    def forward_batch(triples, grad):
        # fixed-shape padding: two SIGSEGVs at random positions on L40S with variable
        # shapes (unpadding kernel edge / fragmentation suspicion). Masked attention ->
        # identical math; engineering note for RESULTS-ROUND2.
        batch = tok([a for a, _, _ in triples], [b for _, b, _ in triples],
                    truncation=True, max_length=MAX_LEN, padding=True,
                    return_tensors="pt").to("cuda")
        posf = torch.tensor([p for _, _, p in triples], dtype=torch.float32, device="cuda")
        ctx = torch.enable_grad() if grad else torch.no_grad()
        with ctx:
            h = enc(**batch).last_hidden_state[:, 0]
            return head(h, posf)

    def doc_forward(doc):
        triples = sent_inputs(doc["sentences"])
        preds = [forward_batch(triples[c: c + CHUNK], False)
                 for c in range(0, len(triples), CHUNK)]
        return torch.cat(preds)

    def train_step(doc, sub_rnd):
        triples = sent_inputs(doc["sentences"])
        n = len(triples)
        idxs = list(range(n))
        if n > TRAIN_SUBSET:
            sub_rnd.shuffle(idxs)
            idxs = sorted(idxs[:TRAIN_SUBSET])
        pred = forward_batch([triples[i] for i in idxs], grad=True)
        t_all = teacher[doc["docId"]]
        t = torch.tensor([t_all[i] for i in idxs], dtype=torch.float32, device="cuda")
        tz = (t - t.mean()) / (t.std() + 1e-9)
        mse = ((pred - tz) ** 2).mean()
        p_t = torch.log_softmax(t / TAU, dim=0).exp()
        log_p_s = torch.log_softmax(pred / TAU, dim=0)
        kl = (p_t * (torch.log(p_t + 1e-12) - log_p_s)).sum()
        return 0.5 * mse + 0.5 * kl

    def spearman(a, b):
        ra = np.argsort(np.argsort(a)).astype(float)
        rb = np.argsort(np.argsort(b)).astype(float)
        if ra.std() == 0 or rb.std() == 0:
            return 0.0
        return float(np.corrcoef(ra, rb)[0, 1])

    sub_rnd = random.Random(SEED + 7)
    STATE = "/vol/s2p-state.pt"

    def save_state(ep, k, best):
        enc.save_pretrained("/vol/s2p-model")
        tok.save_pretrained("/vol/s2p-model")
        torch.save(head.state_dict(), "/vol/s2p-head.pt")
        torch.save({"ep": ep, "k": k, "best": best,
                    "opt": opt.state_dict(),
                    "main_rng": random.getstate(), "sub_rng": sub_rnd.getstate()},
                   STATE)
        vol.commit()

    if score_only:
        # crash-forced early stop: score the eval docs from the saved best checkpoint
        enc2 = AutoModel.from_pretrained("/vol/s2p-model",
                                         attn_implementation="sdpa").to("cuda").eval()
        head.load_state_dict(torch.load("/vol/s2p-head.pt", weights_only=True))
        head.eval()

        def fb0(triples):
            batch = tok([a for a, _, _ in triples], [b for _, b, _ in triples],
                        truncation=True, max_length=MAX_LEN, padding=True,
                        return_tensors="pt").to("cuda")
            posf = torch.tensor([p for _, _, p in triples], dtype=torch.float32,
                                device="cuda")
            with torch.no_grad():
                h = enc2(**batch).last_hidden_state[:, 0]
                return head(h, posf)

        ev = json.load(open("/vol/eval-sentences.json"))["docs"]
        out = {}
        for d in ev:
            triples = sent_inputs(d["sentences"])
            preds = [fb0(triples[c: c + CHUNK]) for c in range(0, len(triples), CHUNK)]
            out[d["docId"]] = [float(x) for x in torch.cat(preds).float().cpu().numpy()]
        json.dump(out, open("/vol/s2p-eval-scores.json", "w"))
        vol.commit()
        print(f"s2p-eval-scores.json: {len(out)} docs (score-only from best checkpoint)",
              flush=True)
        return {"done": True, "best": "score-only"}

    start_ep, start_k, best = 0, 0, -1.0
    if os.path.exists(STATE):
        st = torch.load(STATE, weights_only=False)
        enc = AutoModel.from_pretrained("/vol/s2p-model",
                                        attn_implementation="sdpa").to("cuda")
        enc.gradient_checkpointing_enable()
        head.load_state_dict(torch.load("/vol/s2p-head.pt", weights_only=True))
        opt = torch.optim.AdamW(list(enc.parameters()) + list(head.parameters()), lr=LR)
        opt.load_state_dict(st["opt"])
        random.setstate(st["main_rng"])
        sub_rnd.setstate(st["sub_rng"])
        start_ep, start_k, best = st["ep"], st["k"], st["best"]
        print(f"[resume] ep{start_ep} k={start_k} best={best:.4f}", flush=True)

    processed = 0
    order = list(range(len(train_docs)))
    for ep in range(start_ep, 1 if smoke else EPOCHS):
        random.shuffle(order)  # reproducible: rng state restored above
        enc.train()
        k0 = start_k if ep == start_ep else 0
        for k in range(k0, len(order)):
            j = order[k]
            # ep2 positions 401-599: a reproducible SIGSEGV lives in this window
            # (3 identical crash loops; no size pathology; doc-x-subset specific).
            # Skipping 199 of 9,329 third-pass docs; recorded in RESULTS-ROUND2.
            if ep == 2 and 400 < k < 600:
                continue
            loss = train_step(train_docs[j], sub_rnd)
            loss.backward()
            opt.step()
            opt.zero_grad()
            processed += 1
            if k % 50 == 0:
                torch.cuda.empty_cache()
            if k % 200 == 0:
                print(f"  ep{ep} {k}/{len(order)} loss {loss.item():.4f} "
                      f"doc {train_docs[j]['docId'][:8]}", flush=True)
            if processed >= (10**9 if smoke else BUDGET_DOCS):
                save_state(ep, k + 1, best)
                print(f"[budget-exit] ep{ep} k={k + 1} after {processed} docs "
                      f"(clean handoff)", flush=True)
                return {"done": False, "ep": ep, "k": k + 1, "best": best}
            if smoke and k >= 20:
                break
        enc.eval()
        rhos = []
        for d in val_docs:
            pred = doc_forward(d).float().cpu().numpy()
            rhos.append(spearman(pred, np.array(teacher[d["docId"]])))
        rho = float(np.mean(rhos))
        print(f"epoch {ep}: val mean per-doc Spearman vs teacher = {rho:.4f}", flush=True)
        if rho > best:
            best = rho
            save_state(ep + 1, 0, best)
        else:
            save_state(ep + 1, 0, best)
    print(f"best val rho: {best:.4f}", flush=True)

    if not smoke:
        # reload best checkpoint, score the eval docs
        enc2 = AutoModel.from_pretrained("/vol/s2p-model").to("cuda").eval()
        head.load_state_dict(torch.load("/vol/s2p-head.pt", weights_only=True))
        head.eval()

        def fb2(triples):
            batch = tok([a for a, _, _ in triples], [b for _, b, _ in triples],
                        truncation=True, max_length=MAX_LEN, padding=True,
                        return_tensors="pt").to("cuda")
            posf = torch.tensor([p for _, _, p in triples], dtype=torch.float32,
                                device="cuda")
            with torch.no_grad():
                h = enc2(**batch).last_hidden_state[:, 0]
                return head(h, posf)

        ev = json.load(open("/vol/eval-sentences.json"))["docs"]
        out = {}
        for d in ev:
            triples = sent_inputs(d["sentences"])
            preds = [fb2(triples[c: c + CHUNK]) for c in range(0, len(triples), CHUNK)]
            out[d["docId"]] = [float(x) for x in torch.cat(preds).float().cpu().numpy()]
        json.dump(out, open("/vol/s2p-eval-scores.json", "w"))
        vol.commit()
        print(f"s2p-eval-scores.json: {len(out)} docs", flush=True)
    return {"done": True, "best": best}


@app.local_entrypoint()
def main(smoke: bool = False):
    if os.environ.get("S2_SCORE_ONLY") == "1":
        print(train.remote(smoke=False, score_only=True))
        return
    if smoke:
        print(train.remote(smoke=True))
        return
    for incarnation in range(12):  # 28k doc-steps / 6k budget = 5 + headroom
        r = train.remote(smoke=False)
        print(f"[driver] incarnation {incarnation}: {r}", flush=True)
        if isinstance(r, dict) and not r.get("done", True):
            continue
        break
    print("training complete")


==> anc/train_s3_modal.py <==
#!/usr/bin/env python3
"""S3 student: Qwen3-8B QLoRA, whole-document scoring, on Modal (PREREG-ROUND2.md).

Architecture (pre-registered): 4-bit NF4 base + LoRA r=16 alpha=32 dropout 0.05 on
q/k/v/o/gate/up/down; input = the numbered sentence list (the teacher prompt's document
format) truncated to the first sentences fitting 8,192 tokens; per-sentence score =
linear head on the hidden state at each sentence's final token; loss = 0.5*MSE(within-doc
z) + 0.5*KL(softmax tau=0.1); 2 epochs, lr 1e-4 (adapters+head), batch=1 doc,
grad-accum 8, seed 0, bf16 compute, gradient checkpointing.

Data flows through a Modal Volume ("fuse-distil"):
  modal volume put fuse-distil data/corpus.json /corpus.json  (etc.)

Usage (from this directory, venv has modal):
  venv/bin/modal run train_s3_modal.py --smoke true    # 30 docs, 20 steps, validates stack
  venv/bin/modal run train_s3_modal.py                 # full training + val rho + eval scores
"""
import os

import modal

app = modal.App("fuse-distil-s3")

# crash contingency (pre-staged): S3_GPU=A100-80GB and/or S3_WARMSTART=1 at `modal run`
GPU_KIND = os.environ.get("S3_GPU", "L40S")

image = (
    modal.Image.debian_slim(python_version="3.12")
    .pip_install("torch", "transformers>=4.51", "peft", "bitsandbytes", "accelerate",
                 "numpy", "sentencepiece")
)
vol = modal.Volume.from_name("fuse-distil", create_if_missing=True)

BASE = "Qwen/Qwen3-8B"
MAX_TOKENS = 8192
TAU = 0.1
EPOCHS = 2
LR = 1e-4
ACCUM = 8
SEED = 0


@app.function(gpu=GPU_KIND, image=image, volumes={"/vol": vol}, timeout=10 * 3600)
def train(smoke: bool = False, warm: bool = False):
    import json, os, math, random, hashlib
    import numpy as np
    import torch
    import torch.nn as nn
    from transformers import AutoModelForCausalLM, AutoTokenizer, BitsAndBytesConfig
    from peft import LoraConfig, get_peft_model

    torch.manual_seed(SEED)
    random.seed(SEED)

    def is_val(doc_id):
        return hashlib.sha1(doc_id.encode()).hexdigest()[-1] == "0"

    corpus = json.load(open("/vol/corpus.json"))["docs"]
    teacher = json.load(open("/vol/teacher-scores.json"))
    # round-2 cleaning: drop eval-content mirrors and identical-content dups (keep lowest docId)
    ev_shas = set(json.load(open("/vol/eval-content-shas.json")))
    seen_sha = {}
    cleaned = []
    for d in sorted(corpus, key=lambda x: x["docId"]):
        sha = hashlib.sha1("\n".join(d["sentences"]).encode()).hexdigest()
        if sha in ev_shas or sha in seen_sha or d["docId"] not in teacher:
            continue
        seen_sha[sha] = True
        cleaned.append(d)
    train_docs = [d for d in cleaned if not is_val(d["docId"])]
    val_docs = [d for d in cleaned if is_val(d["docId"])]
    if smoke:
        train_docs, val_docs = train_docs[:30], val_docs[:10]
    print(f"train {len(train_docs)} docs, val {len(val_docs)} docs (cleaned from {len(corpus)})",
          flush=True)

    tok = AutoTokenizer.from_pretrained(BASE)
    bnb = BitsAndBytesConfig(load_in_4bit=True, bnb_4bit_quant_type="nf4",
                             bnb_4bit_compute_dtype=torch.bfloat16,
                             bnb_4bit_use_double_quant=True)
    base = AutoModelForCausalLM.from_pretrained(
        BASE, quantization_config=bnb, torch_dtype=torch.bfloat16, device_map="cuda")
    base.gradient_checkpointing_enable()
    base.enable_input_require_grads()
    lora = LoraConfig(r=16, lora_alpha=32, lora_dropout=0.05, bias="none",
                      target_modules=["q_proj", "k_proj", "v_proj", "o_proj",
                                      "gate_proj", "up_proj", "down_proj"])
    model = get_peft_model(base, lora)
    hid = model.config.hidden_size

    head = nn.Sequential(nn.Linear(hid, 256), nn.GELU(), nn.Linear(256, 1)).to(
        "cuda", torch.bfloat16)
    params = [p for p in model.parameters() if p.requires_grad] + list(head.parameters())
    opt = torch.optim.AdamW(params, lr=LR)

    def encode_doc(sents):
        """Numbered-list encoding; returns (input_ids, end_positions, n_scored)."""
        ids = []
        ends = []
        for i, s in enumerate(sents):
            line = f"{i}: {s}\n"
            t = tok(line, add_special_tokens=False)["input_ids"]
            if len(ids) + len(t) > MAX_TOKENS:
                if not ids:
                    # single pathological line larger than the whole budget
                    # (punctuation-free blob): truncate it instead of emitting
                    # an empty encoding (which crashed as a float tensor)
                    t = t[:MAX_TOKENS]
                    ids.extend(t)
                    ends.append(len(ids) - 1)
                break
            ids.extend(t)
            ends.append(len(ids) - 1)
        return ids, ends

    def doc_scores(doc, grad):
        ids, ends = encode_doc(doc["sentences"])
        x = torch.tensor([ids], device="cuda")
        ctx = torch.enable_grad() if grad else torch.no_grad()
        with ctx:
            out = model(input_ids=x, output_hidden_states=True)
            h = out.hidden_states[-1][0]  # [seq, hid]
            pred = head(h[ends]).squeeze(-1)  # [n_scored]
        return pred, len(ends)

    def doc_loss(doc, pred, n_scored):
        t_all = teacher[doc["docId"]][:n_scored]
        t = torch.tensor(t_all, dtype=torch.bfloat16, device="cuda")
        tz = ((t - t.mean()) / (t.std() + 1e-6)).clamp(-10, 10)
        mse = ((pred - tz) ** 2).mean()
        p_t = torch.softmax(t.float() / TAU, dim=0)
        log_p_s = torch.log_softmax(pred.float() / TAU, dim=0)
        kl = (p_t * (torch.log(p_t + 1e-12) - log_p_s)).sum()
        return 0.5 * mse + 0.5 * kl.to(torch.bfloat16)

    def spearman(a, b):
        ra = np.argsort(np.argsort(a)).astype(float)
        rb = np.argsort(np.argsort(b)).astype(float)
        if ra.std() == 0 or rb.std() == 0:
            return 0.0
        return float(np.corrcoef(ra, rb)[0, 1])

    def val_rho():
        model.eval()
        rhos = []
        for d in val_docs:
            pred, n = doc_scores(d, grad=False)
            rhos.append(spearman(pred.float().cpu().numpy(),
                                 np.array(teacher[d["docId"]][:n])))
        model.train()
        return float(np.mean(rhos))

    # warm-start from the last saved adapter after a crash (engineering recovery,
    # not exact resume; recorded in RESULTS if used). Passed as a remote PARAM --
    # local env vars do not propagate into Modal containers.
    if warm and os.path.exists("/vol/s3-adapter"):
        from peft import set_peft_model_state_dict
        from safetensors.torch import load_file
        sd = load_file("/vol/s3-adapter/adapter_model.safetensors")
        set_peft_model_state_dict(model, sd)
        head.load_state_dict(torch.load("/vol/s3-head.pt", weights_only=True))
        print("[warmstart] resumed adapter+head from /vol", flush=True)

    best = 0.8611 if warm else -1.0  # warm resumes from the saved ep0 checkpoint
    order = list(range(len(train_docs)))
    steps = 0
    epochs_to_run = 1 if (smoke or warm) else EPOCHS  # warm = final epoch only
    for ep in range(epochs_to_run):
        random.shuffle(order)
        model.train()
        opt.zero_grad()
        for k, j in enumerate(order):
            d = train_docs[j]
            pred, n = doc_scores(d, grad=True)
            if n == 0:
                print(f"  [skip] empty encoding {d['docId']}", flush=True)
                continue
            loss = doc_loss(d, pred, n) / ACCUM
            # NaN guard (added after ep0-2200 collapse): skip non-finite docs,
            # clip grads before every optimizer step
            if not torch.isfinite(loss):
                opt.zero_grad()
                print(f"  [skip] non-finite loss at doc {d['docId']}", flush=True)
                continue
            loss.backward()
            steps += 1
            if steps % ACCUM == 0:
                torch.nn.utils.clip_grad_norm_(
                    [p for p in model.parameters() if p.requires_grad]
                    + list(head.parameters()), 1.0)
                opt.step()
                opt.zero_grad()
            if k % 100 == 0:
                print(f"  ep{ep} {k}/{len(order)} loss {float(loss) * ACCUM:.4f}", flush=True)
            if k % 2000 == 0 and k > 0:
                model.save_pretrained("/vol/s3-adapter")
                torch.save(head.state_dict(), "/vol/s3-head.pt")
                vol.commit()
                print(f"  [checkpoint] ep{ep} k={k}", flush=True)
            if smoke and k >= 20:
                break
        rho = val_rho()
        print(f"epoch {ep}: val mean per-doc Spearman vs teacher = {rho:.4f}", flush=True)
        if rho > best:
            best = rho
            model.save_pretrained("/vol/s3-adapter")
            torch.save(head.state_dict(), "/vol/s3-head.pt")
            vol.commit()
    print(f"best val rho: {best:.4f}", flush=True)

    # score the eval docs with the best checkpoint (reload to be exact)
    if not smoke:
        from peft import PeftModel
        del model
        torch.cuda.empty_cache()
        base2 = AutoModelForCausalLM.from_pretrained(
            BASE, quantization_config=bnb, torch_dtype=torch.bfloat16, device_map="cuda")
        model = PeftModel.from_pretrained(base2, "/vol/s3-adapter").eval()
        head.load_state_dict(torch.load("/vol/s3-head.pt", weights_only=True))
        ev = json.load(open("/vol/eval-sentences.json"))["docs"]
        out = {}
        with torch.no_grad():
            for d in ev:
                ids, ends = encode_doc(d["sentences"])
                x = torch.tensor([ids], device="cuda")
                h = model(input_ids=x, output_hidden_states=True).hidden_states[-1][0]
                pred = head(h[ends]).squeeze(-1).float().cpu().numpy().tolist()
                # unscored tail (beyond token budget): rank after all scored, in doc order
                n = len(d["sentences"])
                floor = (min(pred) if pred else 0.0) - 1.0
                full = pred + [floor - i * 1e-6 for i in range(n - len(pred))]
                out[d["docId"]] = full
        json.dump(out, open("/vol/s3-eval-scores.json", "w"))
        vol.commit()
        print(f"s3-eval-scores.json: {len(out)} docs", flush=True)
    return best


@app.local_entrypoint()
def main(smoke: bool = False, warm: bool = False):
    rho = train.remote(smoke=smoke, warm=warm)
    print(f"done; best val rho {rho}")


==> anc/verify_numbers.py <==
"""Machine verification: every numeric claim in paper.md re-derived from artifacts.
Exits non-zero on any failure. Self-locating: runnable from any working directory."""
import json, os, statistics as st, math, sys, re, collections
HERE = os.path.dirname(os.path.abspath(__file__))
def _o(p): return open(os.path.join(HERE, p))
r=json.load(_o('../human-vs-llm-salience/18-graded-fusion/results.json')); P=r['perDoc']; M=r['means']
C=json.load(_o('../human-vs-llm-salience/18-graded-fusion/cluster-results.json'))["contrasts"]
cl=json.load(_o('../human-vs-llm-salience/18-graded-fusion/cluster-results.json'))
fid=json.load(_o('../human-vs-llm-salience/06-compression-fidelity/fidelity-results-public.json'))
base,ceil=M['lead'],M['ceiling']; hr=ceil-base
fails=[]
def ck(name,claim,actual,tol=5e-4):
    ok=(abs(claim-actual)<tol) if isinstance(claim,float) else (claim==actual)
    if not ok: fails.append((name,claim,actual))
# bracket table
ck("ceiling 0.4437",0.4437,ceil); ck("lead 0.2410",0.2410,base)
ck("fuse5+lead 0.3634",0.3634,M['fuse5+lead'])
ck("fuse4 0.3570",0.3570,M['fuse4_noGemini+lead'])
ck("fuse3 0.3493",0.3493,M['fuse3_noGeminiAtAll+lead'])
ck("fuse5 0.3564",0.3564,M['fuse5'])
ck("gemini 0.3475",0.3475,M['single:gemini-3.1-pro-preview'])
ck("g36 0.3368",0.3368,M['single:gemini-3.6-flash'])
ck("gpt55 0.3306",0.3306,M['single:gpt-5.5'])
ck("claude 0.3255",0.3255,M['single:claude-sonnet-4-5-20250929'])
ck("gpt54 0.3113",0.3113,M['single:gpt-5.4'])
# clustered intervals + Holm (abstract + 4.3)
f=C['fusion_vs_best']; ck("fvb est",0.0159,f['est']); ck("fvb lo",0.0044,f['lo']); ck("fvb hi",0.0269,f['hi']); ck("fvb holm",0.0195,f['p_holm'],tol=1e-3)
f=C['fusion_vs_best_plus_position']; ck("fvbp est",0.0269,f['est']); ck("fvbp lo",0.0123,f['lo']); ck("fvbp hi",0.0423,f['hi']); ck("fvbp holm",0.008,round(f['p_holm'],3))
f=C['ablated_fusion_vs_best_plus_position']; ck("abl est",0.0206,f['est']); ck("abl lo",0.0069,f['lo']); ck("abl hi",0.0348,f['hi']); ck("abl holm",0.018,round(f['p_holm'],3))
f=C['fuse3_noGeminiAtAll_vs_best_plus_position']; ck("f3 est",0.0129,f['est']); ck("f3 lo",0.0009,f['lo']); ck("f3 hi",0.0254,f['hi'])
f=C['position_increment']; ck("pos est",0.0070,f['est']); ck("pos holm ns",True,f['p_holm']>0.05)
f=C['headroom']; ck("headroom est",0.2028,f['est']); ck("headroom lo",0.1698,f['lo']); ck("headroom hi",0.2342,f['hi'])
ck("winRate 66%",66,round(cl['winRate']*100)); ck("trimmed 0.0169",0.0169,cl['trimmedMean10'])
ck("certain N=10",10,cl['mappingCertainSubset']['n']); ck("certain 0.0131",0.0131,cl['mappingCertainSubset']['fusion_vs_best'])
# percents
ck("60%",60,round((M['fuse5+lead']-base)/hr*100)); ck("57%",57,round((M['fuse4_noGemini+lead']-base)/hr*100))
ck("fuse5 57%",57,round((M['fuse5']-base)/hr*100)); ck("53%",53,round((M['single:gemini-3.1-pro-preview']-base)/hr*100))
ck("47%",47,round((M['single:gemini-3.6-flash']-base)/hr*100)); ck("44%",44,round((M['single:gpt-5.5']-base)/hr*100))
ck("42%",42,round((M['single:claude-sonnet-4-5-20250929']-base)/hr*100)); ck("35%",35,round((M['single:gpt-5.4']-base)/hr*100))
# misc
ck("posMeanCrowd 0.413",0.413,round(fid['posMeanCrowd'],3))
ck("nDocs 112",112,r['nDocs']); ck("nDomains 74",74,cl['nDomains'])
ck("surface 5%",5,round(0.0099/0.2022*100))
# --- distillation addendum (audit round 10: these were hand-typed and unverified) ---
DA=json.load(_o('../coldstart-salience/14-fuse-distil/data/eval-results.json'))
DB=json.load(_o('../coldstart-salience/14-fuse-distil/data/eval-results-r2.json'))
DS=json.load(_o('../coldstart-salience/14-fuse-distil/data/selection-r2.json'))
ck("distil r1 retention 63%",63,round(DA['retention']*100))
ck("distil r1 vs best -0.0275",-0.0275,round(DA['contrasts']['G2_student_vs_best_single']['est'],4))
ck("distil rho local 0.709",0.709,round(DS['s2p_val_rho'],3))
ck("distil rho full 0.878",0.878,round(DS['s3_val_rho'],3))
g1=DB['contrasts']['G1_student_vs_lead']; g2=DB['contrasts']['G2_student_vs_best_single']
ck("distil G1 +0.1134",0.1134,round(g1['est'],4))
ck("distil G1 lo +0.0906",0.0906,round(g1['lo'],4)); ck("distil G1 hi +0.1387",0.1387,round(g1['hi'],4))
ck("distil retention 90%",90,round(DB['retention']*100))
ck("distil G2 +0.0070",0.0070,round(g2['est'],4))
ck("distil G2 lo -0.0068",-0.0068,round(g2['lo'],4)); ck("distil G2 hi +0.0200",0.0200,round(g2['hi'],4))
ck("distil vs teacher -0.0121",-0.0121,round(DB['contrasts']['student_vs_teacher']['est'],4))

# stale sweep on the paper text
paper=_o('paper.md').read()
# every distillation figure quoted in the addendum must be the artifact value
for label,val in [("G1","+0.1134"),("G1 lo","+0.0906"),("G1 hi","+0.1387"),("G2","+0.0070"),
                  ("G2 lo","\u22120.0068"),("G2 hi","+0.0200"),("vs teacher","\u22120.0121"),
                  ("r1 gap","\u22120.0275"),("rho local","0.709"),("rho full","0.878")]:
    if val not in paper: fails.append(("distillation figure missing from paper.md",label,val))
for bad in ("0.366","+93%","+0.6%","0.3206","+0.0371"):
    if bad in paper: fails.append(("stale value present",bad,"in paper.md"))
for stale in ("[+0.0066, +0.0263]","0.0165","0.4401","0.1983","+0.0106"):
    if stale in paper: fails.append(("stale pre-R7 value quoted",stale,"paper.md"))
print(f"checks run: 60+; FAILURES: {len(fails)}")
for f_ in fails: print("  FAIL:",f_)
sys.exit(1 if fails else 0)


==> anc/verify_numbers_r2.py <==
#!/usr/bin/env python3
"""Machine verification for RESULTS-ROUND2.md — every numeric claim re-derived from artifacts.

Run: python3 verify_numbers_r2.py   (0 failures required before commit)
"""
import json, os, sys

HERE = os.path.dirname(os.path.abspath(__file__))
D = lambda f: json.load(open(os.path.join(HERE, "data", f)))
R = open(os.path.join(HERE, "RESULTS-ROUND2.md")).read()

fails = []


def check(name, cond):
    if not cond:
        fails.append(name)
        print(f"  FAIL {name}")
    else:
        print(f"  ok   {name}")


ev = D("eval-results-r2.json")
sw = D("eval-sweeps-r2.json")
dc = D("eval-decontaminated-r2.json")
sel = D("selection-r2.json")
corpus = D("corpus.json")["docs"]
teacher = D("teacher-scores.json")
cache = D("teacher-cache.json")

g1 = ev["contrasts"]["G1_student_vs_lead"]
g2 = ev["contrasts"]["G2_student_vs_best_single"]
svt = ev["contrasts"]["student_vs_teacher"]
check("student is s3", ev["student"] == "s3")
check("nDocs 217", ev["nDocs"] == 217)
check("G1' +0.1134", abs(g1["est"] - 0.1134) < 5e-5)
check("G1' CI", abs(g1["lo"] - 0.0906) < 5e-5 and abs(g1["hi"] - 0.1387) < 5e-5)
check("G1' p 0.0001", g1["p_perm"] == 0.0001)
check("G1' Holm 0.0002", abs(ev["holm"]["G1"] - 0.0002) < 1e-9)
check("G1' pass", ev["G1_pass"] is True and g1["est"] >= 0.03 and g1["lo"] > 0)
check("G2' +0.0070", abs(g2["est"] - 0.0070) < 5e-5)
check("G2' CI", abs(g2["lo"] - (-0.0068)) < 5e-5 and abs(g2["hi"] - 0.0200) < 5e-5)
check("G2' p 0.3311", abs(g2["p_perm"] - 0.3311) < 1e-9)
check("G2' fail", ev["G2_pass"] is False)
check("vs teacher -0.0121", abs(svt["est"] - (-0.0121)) < 5e-5)
check("vs teacher CI", abs(svt["lo"] - (-0.0189)) < 5e-5 and abs(svt["hi"] - (-0.0046)) < 5e-5)
check("retention 0.90", abs(ev["retention"] - 0.90) < 0.005)

M = ev["means"]
for arm, val in [("fuse5+lead", 0.3779), ("S_best", 0.3658), ("best-single", 0.3588),
                 ("lead", 0.2523), ("random", 0.1883), ("random2", 0.1962),
                 ("prevalence", 0.1478)]:
    check(f"mean {arm} {val}", abs(M[arm] - val) < 5e-5)

for name, g1v, g2v in [("top_q=0.10", 0.1098, 0.0082), ("top_q=0.20", 0.1176, 0.0056),
                       ("reader_gate=12", 0.1147, 0.0059)]:
    check(f"sweep {name}", abs(sw[name]["G1"][0] - g1v) < 5e-5 and abs(sw[name]["G2"][0] - g2v) < 5e-5)
check("decon 204 docs", dc["nDocsClean"] == 204)
check("decon G1' +0.1123", abs(dc["G1"][0] - 0.1123) < 5e-5)
check("decon G2' +0.0081", abs(dc["G2"][0] - 0.0081) < 5e-5)

check("selection s3 margin 0.169", sel["s_best"] == "s3" and abs(sel["margin_over_second"] - 0.1688) < 1e-9)
check("s1' 0.6911", abs(sel["s1p_val_rho"] - 0.6911) < 1e-9)
check("s2' 0.7094", abs(sel["s2p_val_rho"] - 0.7094) < 1e-9)
check("s3 0.8782", abs(sel["s3_val_rho"] - 0.8782) < 1e-9)

bands = {}
for d in corpus:
    bands[d["band"]] = bands.get(d["band"], 0) + 1
check("corpus 10000", len(corpus) == 10000)
check("bands 2500/5199/2225/76", bands == {"1": 2500, "2-5": 5199, "6-19": 2225, "20+": 76})
check("teacher docs 9991", len(teacher) == 9991)
orig_cells = sum(1 for k in cache if "|orig|" in k)
check("cache 49,806 orig cells", orig_cells == 49806)

# stale sweep
for s in ["+0.1134", "[+0.0906, +0.1387]", "0.0002", "+0.0070", "[−0.0068, +0.0200]",
          "0.3311", "−0.0121", "[−0.0189, −0.0046]", "0.90", "0.3779", "0.3658", "0.3588",
          "0.2523", "0.1883", "0.1962", "0.1478", "0.0078", "+0.1098", "+0.1176", "+0.1147",
          "+0.1123", "+0.0082", "+0.0056", "+0.0059", "+0.0081", "204", "0.6911", "0.7094",
          "0.8782", "0.8611", "0.169", "10,000", "2,500 / 5,199 / 2,225 / 76",
          "9,991", "1,309,685", "0.03%", "+0.017945", "+0.0790", "0.63", "35,005",
          "49,806", "49,820"]:
    check(f"RESULTS-R2 contains {s}", s in R)

print(f"\n{len(fails)} failures")
sys.exit(1 if fails else 0)


==> make-abstract.py <==
#!/usr/bin/env python3
"""Writes arxiv-abstract.txt from numbers.tex — the arXiv metadata abstract must never be
hand-typed. (It was, once, in a chat message: five of its figures were wrong while the
generated file was right. The packaging gate now regenerates and diffs this file.)"""
import re

vals = dict(re.findall(r"\\newcommand\{\\(\w+)\}\{(.*?)\}\n", open("numbers.tex").read()))
def v(k):
    return vals[k].replace("\\ensuremath{-}", "-")

abstract = (
 "A benchmark score means nothing without knowing what a trivial method achieves and what the best "
 "possible method could achieve. We construct both bounds for a task with a rare kind of ground truth: "
 "predicting which sentences a crowd of readers -- highlighting for their own purposes, unpaid, "
 "uninstructed, and blind to each other -- marked in 120 web documents. The floor is naive truncation "
 "(lead); the ceiling is a split-half oracle: half the crowd predicting the other half. The gap between "
 f"them is {v('Headroom')} AP [{v('HeadroomLo')}, {v('HeadroomHi')}, domain-clustered], and three findings "
 "structure it. First, the gap is semantic: position and length features recover 5% of it. Second, "
 f"frontier language models reach {v('GptFiveFourPct')}-{v('GemProPct')}% of it zero-shot -- far above "
 "classical baselines, far below the crowd; a state-of-the-art prompt compressor (LLMLingua-2) lands below "
 "the floor, indistinguishable from random selection. Third, an unweighted cross-vendor fusion of five "
 f"frontier rankings plus a position prior reaches {v('FuseFivePct')}%, beating the best single model by "
 f"{v('FvB')} [{v('FvBLo')}, {v('FvBHi')}; Holm p={v('FvBHolm')}] -- a gain that survives ablation of its "
 "best member, split-half arm selection, prompt paraphrase, and label, gate, and seed perturbations, and "
 f"was CONFIRMED by a pre-registered replication on {v('RepDocs')} independent documents ({v('RepHOne')}, "
 f"Holm p={v('RepHOneHolm')}). Finally, the bracket compresses: distilling the fusion into one open-weight "
 f"8B student that reads the whole document retains {v('DistRetTwo')}% of the fusion's edge and reaches "
 f"statistical parity with the strongest single frontier model ({v('DistPar')} [{v('DistParLo')}, "
 f"{v('DistParHi')}]), where a local-context student retains only {v('DistRetOne')}% -- the crowd's signal "
 "lives in document-level structure, and the cheapest known improvement is to ask several different models "
 "and average."
)
assert len(abstract) <= 1920, f"abstract is {len(abstract)} raw chars (arXiv limit 1920)"
open("arxiv-abstract.txt", "w").write(abstract)
print(f"arxiv-abstract.txt: {len(abstract)} raw chars")


==> make-numbers.py <==
#!/usr/bin/env python3
"""Writes numbers.tex from the committed artifacts. paper.tex contains no numeric literals
for measured values (publish7 convention: an earlier paper hand-transcribed six figures
wrong and the fix missed eleven more)."""
import json, statistics as st

R  = json.load(open('anc/results.json'))
C  = json.load(open('anc/cluster-results.json'))
F  = json.load(open('anc/fidelity-results-public.json'))
M, P, ct = R['means'], R['perDoc'], C['contrasts']
base, ceil = M['lead'], M['ceiling']; hr = ceil - base

def f4(x): return f"{x:.4f}"
def f3(x): return f"{x:.3f}"
def pm(x):
    # \ensuremath so a negative renders as a real minus in text mode too (an earlier
    # draft mixed hand-typed math-mode minuses with hyphen-rendered macro values)
    return f"{x:+.4f}".replace("-", "\\ensuremath{-}")
def pct(k): return str(round((M[k]-base)/hr*100))

lines = []
def emit(name, val): lines.append(f"\\newcommand{{\\{name}}}{{{val}}}")

emit("NDocs", R['nDocs']); emit("NDomains", C['nDomains'])
emit("CeilingAP", f4(ceil)); emit("FloorAP", f4(base))
emit("Headroom", pm(hr)); emit("HeadroomLo", pm(ct['headroom']['lo'])); emit("HeadroomHi", pm(ct['headroom']['hi']))
for key, mac in [('fuse5+lead','FuseFive'),('fuse4_noGemini+lead','FuseFour'),('fuse5','FuseFiveNoPos'),
                 ('fuse3_noGeminiAtAll+lead','FuseThree'),
                 ('single:gemini-3.1-pro-preview','GemPro'),('single:gemini-3.6-flash','GemFlash'),
                 ('single:gpt-5.5','GptFiveFive'),('single:claude-sonnet-4-5-20250929','Claude'),
                 ('single:gpt-5.4','GptFiveFour')]:
    emit(mac+"AP", f4(M[key])); emit(mac+"Pct", pct(key))
def contrast(k, mac):
    v = ct[k]
    emit(mac, pm(v['est'])); emit(mac+"Lo", pm(v['lo'])); emit(mac+"Hi", pm(v['hi']))
    if 'p_holm' in v: emit(mac+"Holm", f3(v['p_holm']))
contrast('fusion_vs_best','FvB'); contrast('fusion_vs_best_plus_position','FvBP')
contrast('ablated_fusion_vs_best_plus_position','Abl'); contrast('position_increment','PosInc')
contrast('fuse3_noGeminiAtAll_vs_best_plus_position','FThree')
emit("WinRate", round(C['winRate']*100)); emit("Trimmed", pm(C['trimmedMean10']))
emit("CertainN", C['mappingCertainSubset']['n']); emit("CertainEst", pm(C['mappingCertainSubset']['fusion_vs_best']))
emit("PosMeanCrowd", f3(F['posMeanCrowd']))
# companion figures quoted with their own provenance (stated in text)
emit("SurfaceGain", "+0.0099"); emit("SurfaceHeadroom", "+0.2022")
emit("OOSGap", "+0.0167"); emit("ParaShift", "-0.0017")
emit("EnsembleDeficit", "+0.167")

V = json.load(open('anc/replication-verdict.json'))
emit("RepDocs", V['nDocs'])
emit("RepBest", "Gemini 3.1 Pro")
c=V['contrasts']['H1_fusion_vs_best'];  emit("RepHOne", pm(c['est'])); emit("RepHOneLo", pm(c['lo'])); emit("RepHOneHi", pm(c['hi']))
emit("RepHOneHolm", f3(V['holm']['H1']['p_holm']))
c=V['contrasts']['H2_ablated_vs_best_plus_lead']; emit("RepHTwo", pm(c['est'])); emit("RepHTwoLo", pm(c['lo'])); emit("RepHTwoHi", pm(c['hi']))
emit("RepHTwoHolm", f3(V['holm']['H2']['p_holm']))
c=V['contrasts']['H1b_fusion_vs_best_plus_lead']; emit("RepHOneB", pm(c['est'])); emit("RepHOneBLo", pm(c['lo'])); emit("RepHOneBHi", pm(c['hi']))
emit("RepVerdict", V['verdict'])

# distillation rounds (14-fuse-distil): aggregates only
DA = json.load(open('anc/eval-results.json'))
DB = json.load(open('anc/eval-results-r2.json'))
DS = json.load(open('anc/selection-r2.json'))
DSO = json.load(open('anc/selection.json'))
def f4p(x): return f"{x:.4f}"
emit("DistRetOne", round(DA['retention']*100))
c=DA['contrasts']['G2_student_vs_best_single']
emit("DistOnePar", pm(c['est'])); emit("DistOneParLo", pm(c['lo'])); emit("DistOneParHi", pm(c['hi']))
c=DB['contrasts']['G1_student_vs_lead']
emit("DistShip", pm(c['est'])); emit("DistShipLo", pm(c['lo'])); emit("DistShipHi", pm(c['hi']))
emit("DistShipHolm", f4p(DB['holm']['G1']))
c=DB['contrasts']['G2_student_vs_best_single']
emit("DistPar", pm(c['est'])); emit("DistParLo", pm(c['lo'])); emit("DistParHi", pm(c['hi']))
emit("DistParP", f"{DB['contrasts']['G2_student_vs_best_single']['p_perm']:.2f}")
c=DB['contrasts']['student_vs_teacher']
emit("DistTeach", pm(c['est'])); emit("DistTeachLo", pm(c['lo'])); emit("DistTeachHi", pm(c['hi']))
emit("DistRetTwo", round(DB['retention']*100))
emit("DistRhoLocal", f3(DS['s2p_val_rho'])); emit("DistRhoFull", f3(DS['s3_val_rho']))
emit("DistStudentAP", f4(DB['means']['S_best']))
emit("DistFrozenDelta", pm(DS['s1p_val_rho'] - json.load(open('anc/selection.json'))['s1_val_rho'] if False else DS['s1p_val_rho'] - DSO['s1_val_rho']))
c=DB['contrasts']['G2_student_vs_best_single']
emit("DistParHalf", f3((c['hi'] - c['lo']) / 2))
open('numbers.tex','w').write("% GENERATED by make-numbers.py — do not edit\n" + "\n".join(lines) + "\n")
print(f"numbers.tex: {len(lines)} macros")

